StanceFlip: A Comprehensive Multi-Dimensional Benchmark for Multimodal Conversational Stance Flipping Forecasting

Conversational stance detection has shifted from static text analysis to dynamic multimodal modeling. However, existing benchmarks exhibit three key limitations: failure to capture the dynamic evolution of beliefs, particularly during stance reversals; difficulty in disentangling affective states from logical reasoning; and neglect of the critical role of multimodal cues in resolving pragmatic ambiguities such as sarcasm. To address these limitations, we propose StanceFlip, a benchmark designed for multimodal conversational stance flipping forecasting over multi-turn dialogues across five modalities and multi-scenarios, which includes two novel subtasks: 1) Multimodal Stance Sextuple Extraction, extracting holder, target, emotion, sentiment, stance, and rationale as static state snapshots of dialogue to capture fine-grained cognitive structures. 2) Dynamic Stance Flip Attribution, tracking stance reversals across the conversation and identifying their underlying triggers. Alongside the dataset, we propose a dedicated framework, named ConStaFF, for Multimodal Conversational Stance Flipping Forecasting (MCSFF). Built upon a large language model, ConStaFF performs end-to-end stance reasoning, with a Thought-of-Stance (ToS) reasoning framework and a self-reflective verification mechanism integrated for structured stance modeling and faithful flip attribution. Specifically, ToS decomposes the reasoning process into specialized cognitive personas to formulate target propositions, resolve cross-modal conflicts, and infer historical stance trajectories. Extensive experiments show that our approach achieves state-of-the-art performance on both sextuple extraction and flip-trigger attribution, outperforming strong multimodal large language model baselines by substantial margins.

==> figures/code/data/stage2_sextuple.py <==

import json
import torch
from torch.utils.data import Dataset
from transformers import AutoTokenizer
from typing import Dict, List
from multiprocessing import Pool, cpu_count
from functools import partial
from tqdm import tqdm
import os

# --- Global Label Definitions ---
SENTIMENT_LABELS = ["Positive", "Negative", "Neutral"]
EMOTION_LABELS = ["neutral", "anger", "disgust", "fear", "happiness", "sadness", "surprise"]
STANCE_LABELS = ["Support", "Neutral", "Oppose", "Unknown"]
TRIGGER_LABELS = [
    "Factual & Logical Appeals", 
    "Emotional & Value-based Appeals", 
    "Personal Experience & Anecdote", 
    "Social Influence"
]
RATIONALE_WORD_MIN, RATIONALE_WORD_MAX = 10, 45

class SextupleDataset(Dataset):
  
# 修改 SextupleDataset 的 __init__ 部分
    def __init__(self, json_path: str, tokenizer: AutoTokenizer, max_length: int = 2048, split: str = "train"):
        self.tokenizer = tokenizer
        self.max_length = max_length
        self.samples = []
        
        print(f"[{split.upper()}] Loading data from {json_path}...")
        with open(json_path, "r", encoding="utf-8") as f:
            data = json.load(f)
    
        dialogue_list = data if isinstance(data, list) else data.get("dialogues", [])
        
        # 删掉 Pool 部分，改用直接调用
        print(f"[{split.upper()}] Building samples (Single Process to avoid DDP conflict)...")
        # 直接运行处理函数
        self.samples = self._create_and_tokenize_samples(
            dialogue_list, 
            tokenizer=self.tokenizer, 
            max_length=self.max_length, 
            pid=os.getpid()
        )
            
        print(f"[{split.upper()}] Total generated samples (all tasks): {len(self.samples)}")

    def __len__(self) -> int:
        return len(self.samples)

    def __getitem__(self, idx: int) -> Dict[str, List[int]]:
        sample = self.samples[idx]
        return {
            "input_ids": sample["input_ids"],
            "labels": sample["labels"],
            "attention_mask": sample["attention_mask"]
        }

    # =================================================================================
    # == Core Data Processing Logic with Enhanced Fused Prompts ==
    # =================================================================================
    
    @staticmethod
    def _create_and_tokenize_samples(data_chunk: List[Dict], tokenizer: AutoTokenizer, max_length: int, pid: int) -> List[Dict]:
        all_samples = []
        
        for sample in data_chunk:
            speakers = {s["id"]: s["name"] for s in sample.get("speakers", [])}
            turns = sample.get("dialogue", [])
            sextuples = sample.get("stance_sextuple", [])
            
            # Ensure sextuples have turn_idx
            for i, tpl in enumerate(sextuples):
                tpl['turn_idx'] = i
            
            if not turns or not sextuples:
                continue

            full_dialogue = SextupleDataset._build_dialogue_text_with_captions(turns, speakers)
            target = SextupleDataset._determine_dialogue_level_target_proposition(sample)
            prev_stances = {sid: "Unknown" for sid in speakers.keys()}

            for turn_idx, turn_data in enumerate(turns):
                # Find matching sextuple for current turn
                matching_tpl = next((tpl for tpl in sextuples if tpl.get('turn_idx') == turn_idx), None)
                if not matching_tpl:
                    continue

                h_name = matching_tpl.get('Holder')
                h_id = turn_data.get('speaker')
                if not h_name or not h_id: continue

                # [IMPROVED] Use recent context window for logic consistency (Implicitly handled by _build_dialogue_text_with_captions, 
                # but ensures the model sees history)
                history = SextupleDataset._build_dialogue_text_with_captions(turns, speakers, turn_idx)
                utterance = SextupleDataset._build_turn_text_with_caption(turn_data)
                p_stance = prev_stances.get(h_id, "Unknown")
                
                # Ground Truths
                gt = {k: matching_tpl.get(v[0], v[1]) for k, v in {'s': ('Sentiment', 'Neutral'), 'e': ('Emotion', 'neutral'), 'st': ('Stance', 'Unknown'), 'r': ('Rationale', 'N/A')}.items()}

                # --- Prompt 1: Target (The Cartographer - Expanded) ---
                # [IMPROVEMENT]: Added specific Example to enforce format
                p1 = (f"Full Dialogue:\n{full_dialogue}\n\n"
                      f"Task: Act as a [Master Cartographer] of argumentation. Your sole objective is to distill the entire conversation into a single, precise 'Target' debate proposition.\n"
                      f"Constraint: The 'Target' MUST be phrased as a debatable claim, typically starting with 'The discussion concerning whether...' or 'The debate about whether...'. Avoid vague noun phrases like 'coffee'; use 'The discussion concerning whether coffee is healthy' instead.\n"
                      f"Example: 'The discussion concerning whether the new division head is qualified'.\n\n"
                      f"Thought Process (Chain of Thought):\n"
                      f"1. **Global Scan:** Read the full dialogue to grasp the overarching conflict or proposal. What are they fundamentally arguing about?\n"
                      f"2. **Identify the Pivot:** Find the central action, belief, or policy that divides the speakers.\n"
                      f"3. **Formulate Proposition:** Draft a clear, neutral sentence that encapsulates this divide. Ensure it is specific enough to serve as an anchor for every speaker's stance.\n"
                      f"4. **Refinement:** Check if the phrase starts with the required construction. If not, rephrase it.\n\n"
                      f"Output Format: (Target: [Debate Proposition Sentence])")
                
                SextupleDataset._add_sample(all_samples, p1, f"(Target: {target})", tokenizer, max_length)

                # --- Prompt 2: S/E (The Psychologist & Emotion Analyst - Expanded) ---
                p2 = (f"Dialogue History (including multimodal cues):\n{history}\n\n"
                      f"Current Speaker: {h_name}\n"
                      f"Current Utterance (with multimodal cues): {utterance}\n"
                      f"Dialogue Core Target: {target}\n\n"
                      f"Task: Act as a [Clinical Psychologist] and [Forensic Emotion Analyst]. Dissect {h_name}'s current utterance to pinpoint their core Emotion and Sentiment towards the target.\n"
                      f"Critical Instruction: You must integrate **multimodal cue descriptions** (facial expressions, tone of voice, gestures) with the text. Multimodal cues often reveal the *true* intent behind words (e.g., sarcasm, hidden anger).\n\n"
                      f"Thought Process (CoT & ToT):\n"
                      f"1. **Textual Layer Analysis (Linguist's Perspective):** What is explicitly said? Is the vocabulary positive, negative, or neutral? Identify key emotional adjectives or verbs.\n"
                      f"2. **Multimodal Layer Integration (Psychologist's Anchoring):** Examine the 'Visual Context' or cue descriptions. Do they align with the text? \n"
                      f"   - *Scenario A (Alignment):* Text says 'I hate this', cues show a frown. -> Strong Negative.\n"
                      f"   - *Scenario B (Contradiction/Sarcasm):* Text says 'Great job', cues show rolling eyes. -> Negative/Sarcastic.\n"
                      f"3. **Conflict Resolution:** If text and cues conflict, prioritize the multimodal cues as they usually reflect the speaker's true internal state.\n"
                      f"4. **Final Categorization:** Map the findings to the allowed labels.\n"
                      f"   - Emotions: {EMOTION_LABELS}\n"
                      f"   - Sentiments: {SENTIMENT_LABELS}\n\n"
                      f"Output Format: (Holder: [Name], Target: [Debate Proposition], Sentiment: [Class], Emotion: [Class])")
                
                SextupleDataset._add_sample(all_samples, p2, f"(Holder: {h_name}, Target: {target}, Sentiment: {gt['s']}, Emotion: {gt['e']})", tokenizer, max_length)

                # --- Prompt 3: Stance & Rationale (FUSION: Discourse Judge + Strict Rules - HEAVILY IMPROVED) ---
                # [IMPROVEMENT]: Added Off-Topic Check (Entity Mismatch), Inheritance Rules for ambiguous text, and detailed UNKNOWN definition.
                p3 = (f"Dialogue History (including multimodal cues):\n{history}\n\n"
                      f"Current Speaker: {h_name}\n"
                      f"Dialogue Core Target: {target}\n"
                      f"Intermediate Analysis Results: Sentiment={gt['s']}, Emotion={gt['e']}\n"
                      f"**Previous Stance of {h_name}**: {p_stance}\n\n"
                      f"Task: Act as a [Supreme Discourse Judge] and [Logical Critic]. Apply a **Strict Legal Framework** to determine the final Stance, and then construct a compelling Rationale.\n"
                      f"You must balance the current utterance, the multimodal context, and the speaker's history.\n\n"
                      f"Thought Process (Chain of Thought):\n"
                      f"1. **The 'Sniper' Check (Relevance & Target Verification):** \n"
                      f"   - **Entity Check**: Is the speaker addressing the specific target '{target}'? If they are talking about a **different entity** (e.g., discussing a 'Baby' when the Target is 'The Stamp'), label as **Unknown**.\n"
                      f"   - **Constraint**: If they are off-topic, the stance MUST be 'Unknown', even if the speaker has strong emotion (e.g., 'I love this baby' is Unknown for Target 'Stamp').\n"
                      f"2. **Symmetric Inertia (Consistency Check):** \n"
                      f"   - Stance is 'sticky'. A speaker rarely flips 180 degrees instantly without a trigger.\n"
                      f"   - **Inheritance Rule**: If the utterance is relevant but ambiguous/short (e.g., 'I see', 'Okay', 'Mhm', 'Right'), **Inherit the Previous Stance ({p_stance})** IF the previous stance was Support or Oppose.\n"
                      f"   - If previous stance was '{p_stance}' (Support/Oppose), default to maintaining it unless there is **explicit evidence** of a shift.\n"
                      f"3. **The Final Litmus Test (Categorization Rules):**\n"
                      f"   - **SUPPORT**: Explicit commitment ('I will'), praise ('Great idea'), agreement ('Yes'), or proposing a plan to help.\n"
                      f"   - **OPPOSE**: Explicit refusal ('No way'), counter-argument ('But it costs too much'), negative evaluation, or sarcasm/mockery.\n"
                      f"   - **NEUTRAL**: Mere information seeking ('What time?'), objective explanation of facts, or ambivalence ('Maybe').\n"
                      f"   - **UNKNOWN**: Off-topic remarks, pre-topic conversation, or remarks too vague with no history to inherit.\n"
                      f"4. **Rationale Synthesis & Critique:** \n"
                      f"   - Summarize the *why* in 1-2 sentences.\n"
                      f"   - Cite specific text keywords or multimodal cues (e.g., 'rolling eyes').\n"
                      f"   - Ensure the rationale logically supports the chosen Stance label.\n\n"
                      f"Constraints: Stance MUST be one of {STANCE_LABELS}.\n"
                      f"Output Format: (Holder: [Name], Target: [Debate Proposition], Sentiment: [Class], Emotion: [Class], Stance: [Class], Rationale: [Analytical Summary])")
                
                gt_full = f"(Holder: {h_name}, Target: {target}, Sentiment: {gt['s']}, Emotion: {gt['e']}, Stance: {gt['st']}, Rationale: {gt['r']})"
                SextupleDataset._add_sample(all_samples, p3, gt_full, tokenizer, max_length)
                
                if gt['st'] != "Unknown": prev_stances[h_id] = gt['st']

            # --- Trigger (Forensic Dialogue Analyst - Expanded) ---
            flips = sample.get("stance_flip_heptatuple", [])
            if flips:
                context = SextupleDataset._format_sextuples_for_context(sextuples)
                for flip in flips:
                    gt_out = f"(Trigger: {flip.get('Trigger', 'N/A')}, Emotion: {flip.get('Emotion', 'N/A')}, Sentiment: {flip.get('Sentiment', 'N/A')})"
                    
                    trigger_defs = (
                        "1. **Factual & Logical Appeals**: The change is driven by new objective information, statistics, concrete data, logical reasoning, or the correction of a factual misunderstanding. (The Head)\n"
                        "2. **Emotional & Value-based Appeals**: The change is driven by empathy, moral alignment, fear, excitement, guilt, or appeals to ethics and core beliefs. (The Heart)\n"
                        "3. **Personal Experience & Anecdote**: The change is driven by a speaker sharing a specific, first-hand story, a testimonial, or a vivid personal memory that acts as proof. (The Witness)\n"
                        "4. **Social Influence**: The change is driven by peer pressure, the desire to fit in, fear of judgment, conformity to group norms, or authority influence. (The Crowd)"
                    )
                    
                    # [IMPROVEMENT] Added clear Event definition to prompt
                    p_trigger = (f"Task: Act as a [Forensic Dialogue Analyst]. You are analyzing a documented 'Stance Flip' event in a conversation to determine the psychological or logical cause (Trigger).\n\n"
                                 f"--- Case File ---\n"
                                 f"**Dialogue Context:**\n{full_dialogue}\n\n"
                                 f"**Stance History:**\n{context}\n\n"
                                 f"**The Flip Event:**\n"
                                 f"Speaker **{flip.get('Holder', 'N/A')}** flipped from **'{flip.get('Initial Stance', 'N/A')}'** to **'{flip.get('Flipped Stance', 'N/A')}'** regarding '{target}'.\n\n"
                                 f"--- Analysis Protocol (Chain of Thought) ---\n"
                                 f"1. **The 'Before' State:** Briefly analyze why the Subject held the '{flip.get('Initial Stance', 'N/A')}' initially. What was their mindset?\n"
                                 f"2. **The Catalyst Search:** Locate the *exact* utterance or interaction immediately preceding the flip. What specific information, emotion, or pressure was introduced?\n"
                                 f"3. **Classification Match:** Compare the Catalyst against the standard definitions:\n{trigger_defs}\n"
                                 f"   - Is it hard data? -> Factual.\n"
                                 f"   - Is it a 'tug at the heartstrings'? -> Emotional.\n"
                                 f"   - Is it a 'Let me tell you what happened to me'? -> Personal Experience.\n"
                                 f"   - Is it 'Everyone else is doing it'? -> Social Influence.\n"
                                 f"4. **Emotional Aftermath:** Determine the Emotion and Sentiment accompanying the *new* stance.\n\n"
                                 f"--- Output Requirements ---\n"
                                 f"Constraints: Triggers={TRIGGER_LABELS}; Emotions={EMOTION_LABELS}; Sentiments={SENTIMENT_LABELS}\n"
                                 f"Output Format: (Trigger: [Class], Emotion: [Class], Sentiment: [Class])")
                    
                    SextupleDataset._add_sample(all_samples, p_trigger, gt_out, tokenizer, max_length)
        
        return all_samples

    @staticmethod
    def _add_sample(collection: List, prompt: str, label_text: str, tokenizer: AutoTokenizer, max_length: int):
        user_prompt = f"USER: {prompt}\nASSISTANT:"
        full_text = f"{user_prompt} {label_text}{tokenizer.eos_token}"

        # 1. Tokenize 并截断
        tokenized = tokenizer(full_text, max_length=max_length, truncation=True, add_special_tokens=True)
        input_ids = tokenized.input_ids
        
        # 2. 初始化 labels (必须与 input_ids 长度一致)
        labels = list(input_ids)
        
        # 3. 计算 Mask 区域
        # 获取 prompt 的 ids 用于匹配
        prompt_ids = tokenizer(user_prompt, add_special_tokens=False).input_ids
        
        prompt_end_index = -1
        # 滑动窗口查找 prompt 结束位置
        # 注意：如果 prompt 很长被截断，这里可能找不到匹配，这是正常的
        for i in range(len(input_ids) - len(prompt_ids) + 1):
            if input_ids[i:i+len(prompt_ids)] == prompt_ids:
                prompt_end_index = i + len(prompt_ids)
                break
        
        if prompt_end_index != -1:
            # 找到精确匹配，Mask 掉 prompt 部分
            labels[:prompt_end_index] = [-100] * prompt_end_index
        else:
            # Fallback: 近似 Masking
            # !!! 关键修复 !!!
            # 重新计算 prompt 长度时，不能超过当前的 input_ids 长度
            # 否则 labels 会自动扩容，导致与 input_ids 形状不匹配
            
            # 获取带特殊 token 的 prompt 长度
            full_prompt_ids = tokenizer(user_prompt, add_special_tokens=True).input_ids
            prompt_len_approx = len(full_prompt_ids)
            
            # 强制截断 prompt_len_approx，确保不超过实际的 input_ids 长度
            if prompt_len_approx > len(input_ids):
                prompt_len_approx = len(input_ids)
                
            labels[:prompt_len_approx] = [-100] * prompt_len_approx
            
        attention_mask = [1] * len(input_ids)

        # 双重保险：断言长度一致
        assert len(input_ids) == len(labels), f"Shape mismatch! Inputs: {len(input_ids)}, Labels: {len(labels)}"

        collection.append({
            "input_ids": input_ids,
            "attention_mask": attention_mask,
            "labels": labels
        })
        
    # --- Helper Functions ---
    @staticmethod
    def _build_turn_text_with_caption(turn: Dict) -> str:
        utterance = turn.get('utterance', '')
        modality_caption = ""
        if "modality" in turn and isinstance(turn["modality"], list):
            for m in turn["modality"]:
                if m and "caption" in m and m["caption"]:
                    modality_caption += f" [Visual Context: {m['caption']}]"
        return f"{utterance}{modality_caption}"

    @staticmethod
    def _build_dialogue_text_with_captions(dialogue_turns: List[Dict], speakers_map: Dict, up_to_turn_idx: int = -1) -> str:
        turns = dialogue_turns if up_to_turn_idx == -1 else dialogue_turns[:up_to_turn_idx + 1]
        text = ""
        for t in turns:
            speaker_name = speakers_map.get(t['speaker'], f"Speaker {t['speaker']}")
            text += f"{speaker_name}: {SextupleDataset._build_turn_text_with_caption(t)}\n"
        return text.strip()

    @staticmethod
    def _determine_dialogue_level_target_proposition(sample_data: Dict) -> str:
        if sample_data.get("stance_sextuple") and sample_data["stance_sextuple"]:
            raw_target = sample_data["stance_sextuple"][0].get("Target", "")
            if raw_target:
                if not any(kw in raw_target.lower() for kw in ["whether", "should", "is about", "concerning"]):
                    return f"The debate concerning whether {raw_target} should be supported."
                return raw_target
        return "The core discussion of the current dialogue."

    @staticmethod
    def _format_sextuples_for_context(sextuples: List[Dict]) -> str:
        if not sextuples: return "No stance sextuples were annotated."
        return "\n".join([f"- Turn {t.get('turn_idx', 'N/A')}, {t.get('Holder', 'N/A')} -> Stance: {t.get('Stance', 'N/A')}" for t in sextuples])
        
    def print_sample_debug(self, index: int):
        if index >= len(self.samples): return
        print("\n" + "="*20 + " DATASET DEBUG SAMPLE " + "="*20)
        sample = self.samples[index]
        input_ids, labels = sample["input_ids"], sample["labels"]
        decoded_input = self.tokenizer.decode(input_ids, skip_special_tokens=False)
        print(f"\n[FULL MODEL INPUT]:\n{decoded_input}")
        valid_label_ids = [label_id for label_id in labels if label_id != -100]
        decoded_labels = self.tokenizer.decode(valid_label_ids, skip_special_tokens=False)
        print(f"\n[TARGET OUTPUT (from Labels)]:\n{decoded_labels}")
        print("="*60 + "\n")


==> figures/code/data/stage3_self_refine_dataset.py <==

import json
import torch
import random
from torch.utils.data import Dataset
from transformers import AutoTokenizer

STANCE_LABELS = ["Support", "Neutral", "Oppose","Unknown"]

class SelfRefineDataset(Dataset):
    def __init__(self, tokenizer_name: str, json_path: str, max_input_len=2048, max_output_len=512, tokenizer_obj=None): 
        if tokenizer_obj:
            self.tokenizer = tokenizer_obj
        else:
            self.tokenizer = AutoTokenizer.from_pretrained(tokenizer_name, use_fast=False)
            
        self.max_len = max_input_len + max_output_len 
        self.json_path = json_path

        print(f"[Dataset] Loading data from {json_path}...")
        with open(json_path, 'r', encoding='utf-8') as f:
            full_data = json.load(f)
        
        self.samples = self._create_self_refine_samples(full_data)
        print(f"[Dataset] Loaded {len(self.samples)} samples for Self-Refine task.")

    def _create_self_refine_samples(self, data):
        all_samples = []
        for sample in data:
            dialogue_text = self._build_dialogue_text(sample)
            gold_tuples = sample.get("stance_sextuple", []) + sample.get("stance_flip_heptatuple", [])
            
            if not gold_tuples: continue

            # =========================================================
            # Task 1: Stance Extraction with Implicit Reasoning (CoT)
            # =========================================================
            target_cot = self._format_tuples_with_reasoning(gold_tuples)
            prompt_gen = (
                f"Task: Stance Extraction with Analysis.\n"
                f"Analyze the dialogue context and extract structured stance information.\n"
                f"Dialogue:\n{dialogue_text}\n\n"
                f"Analysis and Extraction:"
            )
            all_samples.append({"prompt": prompt_gen, "target": target_cot, "mm_input": sample.get("mm_input")})

            # =========================================================
            # Task 2 & 3: Enhanced Self-Refine (Critique & Revise)
            # =========================================================
            for tpl in gold_tuples:
                if not isinstance(tpl, dict): continue
                # 采样率：不是每个 tuple 都生成负样本，避免数据不平衡
                if random.random() > 0.5: continue 
                
                corrupted_tuple, critique, _ = self._corrupt_tuple_smart(tpl, sample)
                if not corrupted_tuple: continue

                corrupted_str = self._format_single_tuple(corrupted_tuple)
                correct_str = self._format_single_tuple(tpl)

                # --- Sub-Task A: Critique Generation (学会找茬) ---
                prompt_critique = (
                    f"Task: Verify Stance Extraction.\n"
                    f"Dialogue:\n{dialogue_text}\n"
                    f"Proposed Extraction: {corrupted_str}\n\n"
                    f"Identify errors in the extraction and explain why based on the dialogue context.\n"
                    f"Critique:"
                )
                all_samples.append({"prompt": prompt_critique, "target": critique, "mm_input": sample.get("mm_input")})

                # --- Sub-Task B: Revision (学会改错) ---
                prompt_refine = (
                    f"Task: Refine Stance Extraction.\n"
                    f"Dialogue:\n{dialogue_text}\n"
                    f"Draft Output: {corrupted_str}\n"
                    f"Critique: {critique}\n\n"
                    f"Please refine the output to fix the error.\n"
                    f"Refined Output:"
                )
                all_samples.append({"prompt": prompt_refine, "target": correct_str, "mm_input": sample.get("mm_input")})

        return all_samples

    def _build_dialogue_text(self, sample):
        dialogue_text = ""
        speakers_map = {sp["id"]: sp["name"] for sp in sample.get("speakers", [])}
        for turn in sample.get("dialogue", []):
            speaker_name = speakers_map.get(turn["speaker"], f"Speaker {turn['speaker']}")
            dialogue_text += f"{speaker_name}: {turn['utterance']}\n"
        return dialogue_text.strip()

    def _format_single_tuple(self, tpl):
        if not isinstance(tpl, dict): return str(tpl)
        items = []
        for k, v in tpl.items():
            items.append(f"{k}: {v}")
        return f"({', '.join(items)})"

    def _format_tuples_with_reasoning(self, tuples):
        lines = []
        for tpl in tuples:
            if isinstance(tpl, dict):
                holder = tpl.get("Holder", "The speaker")
                stance = tpl.get("Stance", "an opinion")
                target = tpl.get("Target", "the topic")
                # 模拟简单的 Chain of Thought
                reasoning = f"Analysis: {holder} shows a {stance} attitude towards {target}."
                tuple_str = self._format_single_tuple(tpl)
                lines.append(f"{reasoning}\nTuple: {tuple_str}")
        return "\n\n".join(lines)

    def _corrupt_tuple_smart(self, tpl, sample):
        if not isinstance(tpl, dict): return None, None, None
        corrupted = tpl.copy()
        
        # 错误类型选择
        mode = random.choice(["holder_swap", "stance_flip", "target_vague", "hallucination"])
        all_speakers = [sp["name"] for sp in sample.get("speakers", [])]
        
        if mode == "holder_swap":
            original = corrupted.get("Holder")
            others = [s for s in all_speakers if s != original]
            if not others: return None, None, None
            wrong_val = random.choice(others)
            corrupted["Holder"] = wrong_val
            critique = f"Error: Incorrect Holder. The opinion was expressed by '{original}', not '{wrong_val}'."
            return corrupted, critique, "holder_error"

        elif mode == "stance_flip":
            orig = corrupted.get("Stance")
            if orig not in STANCE_LABELS: return None, None, None
            others = [s for s in STANCE_LABELS if s != orig]
            wrong_val = random.choice(others)
            corrupted["Stance"] = wrong_val
            critique = f"Error: Incorrect Stance. The speaker actually holds a '{orig}' stance, not '{wrong_val}'."
            return corrupted, critique, "stance_error"

        elif mode == "target_vague":
            orig = corrupted.get("Target")
            corrupted["Target"] = "it"
            critique = f"Error: Vague Target. 'it' is ambiguous. The specific target being discussed is '{orig}'."
            return corrupted, critique, "target_error"
            
        elif mode == "hallucination":
            # 如果是 Sextuple，强行加翻转
            if "Flipped Stance" not in corrupted:
                corrupted["Flipped Stance"] = "Oppose"
                critique = f"Error: Hallucinated Stance Change. The speaker maintained their initial stance and did not flip."
                return corrupted, critique, "hallucination_error"
            # 如果是 Heptatuple (已有翻转)，删掉翻转
            else:
                 del corrupted["Flipped Stance"]
                 critique = f"Error: Missing Stance Change. The speaker actually flipped their stance, which is missing here."
                 return corrupted, critique, "hallucination_error"

        return None, None, None

    def __len__(self):
        return len(self.samples)

    def __getitem__(self, idx):
        try:
            sample = self.samples[idx]
            prompt_text = str(sample["prompt"])
            target_text = str(sample["target"]) + self.tokenizer.eos_token
            
            # 1. Tokenization (No special tokens added automatically)
            prompt_ids = self.tokenizer(prompt_text, add_special_tokens=False).input_ids
            target_ids = self.tokenizer(target_text, add_special_tokens=False).input_ids
            
            # [Fix 1] Ensure target is not empty
            if len(target_ids) == 0:
                print(f"[Warning] Sample {idx} has empty target. Adding EOS.")
                target_ids = [self.tokenizer.eos_token_id]

            # 2. Length Management
            bos_token_id = self.tokenizer.bos_token_id if self.tokenizer.bos_token_id is not None else 1
            max_prompt_len = self.max_len - len(target_ids) - 1
            
            if max_prompt_len <= 0:
                # Target too long, aggressive truncate target
                prompt_ids = [] 
                target_ids = target_ids[:self.max_len - 1]
            elif len(prompt_ids) > max_prompt_len:
                # Left truncate prompt to keep recent dialogue
                prompt_ids = prompt_ids[-max_prompt_len:]
            
            # 3. Concatenate
            input_ids = [bos_token_id] + prompt_ids + target_ids
            input_ids = torch.tensor(input_ids, dtype=torch.long)
            
            labels = input_ids.clone()
            
            # 4. Masking (Prompt area = -100)
            mask_len = 1 + len(prompt_ids)
            labels[:mask_len] = -100
            
            # 5. Padding (Right padding)
            padding_len = self.max_len - len(input_ids)
            if padding_len > 0:
                pad_id = self.tokenizer.pad_token_id if self.tokenizer.pad_token_id is not None else 0
                
                input_ids = torch.cat([input_ids, torch.full((padding_len,), pad_id, dtype=torch.long)])
                labels = torch.cat([labels, torch.full((padding_len,), -100, dtype=torch.long)])
                
                attention_mask = torch.ones(len(input_ids), dtype=torch.long)
                attention_mask[-padding_len:] = 0
            else:
                attention_mask = torch.ones(len(input_ids), dtype=torch.long)

            # [Fix 2] Critical Safety Check for NaN
            if (labels != -100).sum() == 0:
                print(f"[ERROR] Sample {idx} has NO valid labels! Using fallback.")
                # Force last token to be valid label
                labels[-1] = input_ids[-1] 

            return {
                "input_ids": input_ids,
                "attention_mask": attention_mask,
                "labels": labels,
                "mm_paths": sample.get("mm_input", None) # 兼容 train_stage 中的 collate_fn
            }
            
        except Exception as e:
            print(f"[CRITICAL DATA ERROR] Idx: {idx}, Error: {e}")
            # Return dummy safe data to prevent crash
            safe_id = self.tokenizer.eos_token_id or 2
            return {
                "input_ids": torch.tensor([safe_id]*10, dtype=torch.long),
                "attention_mask": torch.tensor([1]*10, dtype=torch.long),
                "labels": torch.tensor([-100]*9 + [safe_id], dtype=torch.long),
                "mm_paths": None
            }



==> figures/code/evaluate_tasks.py <==
# -*- coding: utf-8 -*-
import json
import sys
import requests
import os
from tqdm import tqdm
import warnings
import time
from urllib3.exceptions import InsecureRequestWarning

# Suppress InsecureRequestWarning for verify=False
warnings.filterwarnings('ignore', category=InsecureRequestWarning)


def save_json(data, filepath):
    # 如果 filepath 包含目录，则创建该目录；如果只是文件名，则保存在当前目录
    directory = os.path.dirname(filepath)
    if directory: # 如果 filepath 中包含路径信息
        os.makedirs(directory, exist_ok=True)
    
    with open(filepath, 'w', encoding='utf-8') as f:
        json.dump(data, f, indent=4, ensure_ascii=False)
# --- END: save_json 函数定义 ---
# --- END: save_json 函数定义 ---


# ==============================================================================
# ============================  MAIN CONFIGURATION  ============================
# ==============================================================================
PRED_FILE ="/mnt/sdc/lx_stance/sd_proj/MSF-main/flant5_stance_all.json"
GOLD_FILE ="/mnt/sdc/lx_stance/sd_proj/test_1.json"

# !! IMPORTANT SWITCH !
# True: Use GPT-4o API for semantic matching of Target and Rationale (most accurate, but slower).
# False: Use local fast text matching (using lenient containment rules).
USE_API_FOR_MATCHING = True # Defaulted to True for demonstration of API matching

# ==============================================================================
# ============================ API CONFIG (OPTIONAL) ===========================
# ==============================================================================
GETGOAPI_KEY = "sk-vFFV2lzRdSbVFhoym5Pl4mimfe5hh1dUSe4MAlaD8jmXk0M9" 
GPT_MODEL_NAME = "gpt-4o-mini" # Using mini for potentially faster and cheaper calls
API_ENDPOINT = "https://us.getgoapi.com/v1/chat/completions"
API_TIMEOUT = 60
API_CALL_DELAY = 0.1 # Delay between API calls to prevent rate limits
API_CACHE_FILE = "api_match_cache.json"
api_match_persistent_cache = {}

def load_api_cache():
    global api_match_persistent_cache
    if os.path.exists(API_CACHE_FILE):
        try:
            with open(API_CACHE_FILE, 'r', encoding='utf-8') as f:
                api_match_persistent_cache = json.load(f)
            print(f"[INFO] Loaded {len(api_match_persistent_cache)} entries from API cache.")
        except Exception as e:
            print(f"[WARN] Failed to load API cache: {e}. Reinitializing cache.")
            api_match_persistent_cache = {}

def save_api_cache():
    global api_match_persistent_cache
    try:
        with open(API_CACHE_FILE, 'w', encoding='utf-8') as f:
            json.dump(api_match_persistent_cache, f, ensure_ascii=False, indent=2)
        print(f"[INFO] API cache saved to {API_CACHE_FILE}")
    except Exception as e:
        print(f"[ERROR] Failed to save API cache: {e}")

def call_gpt4o_api_for_match(pred_text: str, gold_text: str, field_type: str) -> bool:
    cache_key = f"flant5{field_type}::{pred_text}::{gold_text}"
    if cache_key in api_match_persistent_cache:
        return api_match_persistent_cache[cache_key]

    system_prompt = "You are a helpful assistant for evaluating text similarity. Respond ONLY with 'YES' or 'NO'."
    if field_type == "Target":
        user_prompt = (
            f"Predicted Target: '{pred_text}'\n"
            f"Gold Target: '{gold_text}'\n\n"
            "Does the Predicted Target broadly refer to the same core entity, concept, or topic as the Gold Target?Be strict. "
            "Respond with 'YES' or 'NO'."
        )
    elif field_type == "Rationale":
        user_prompt = (
            f"Predicted Rationale: '{pred_text}'\n"
            f"Gold Rationale: '{gold_text}'\n\n"
            "Do these two rationales express similar reasoning, share the same underlying justification? "
            "Respond with 'YES' or 'NO'."
        )
    else:
        return False

    headers = {"Authorization": f"Bearer {GETGOAPI_KEY}", "Content-Type": "application/json"}
    payload = {"model": GPT_MODEL_NAME, "messages": [{"role": "system", "content": system_prompt}, {"role": "user", "content": user_prompt}], "temperature": 0.0, "max_tokens": 8}
    
    try:
        response = requests.post(API_ENDPOINT, headers=headers, json=payload, timeout=API_TIMEOUT, verify=False)
        if response.status_code == 200:
            result = response.json()
            gpt_output = result.get("choices", [{}])[0].get("message", {}).get("content", "").strip().upper()
            is_match = (gpt_output == "YES")
            api_match_persistent_cache[cache_key] = is_match
            time.sleep(API_CALL_DELAY) # Delay to prevent rate limits
            return is_match
        print(f"[API ERROR] Status: {response.status_code}, Response: {response.text}")
    except requests.exceptions.Timeout:
        print(f"[API ERROR] API request timed out.")
    except requests.exceptions.RequestException as e:
        print(f"[API ERROR] API request exception: {e}")
    except json.JSONDecodeError as e:
        print(f"[API ERROR] Failed to decode API response JSON: {e}, Response text: {response.text if 'response' in locals() else 'No response'}")
    
    api_match_persistent_cache[cache_key] = False # Cache failed API calls as non-match
    return False

# ==============================================================================
# ========================  CORE MATCHING LOGIC (LENIENT)  =====================
# ==============================================================================

def normalize_text(text):
    if not isinstance(text, str): return ""
    return text.strip().lower()

def normalize_holder(text):
    if not isinstance(text, str): return ""
    t = text.strip().lower()
    if t in ["s1", "speaker 1", "speaker1", "user 1"]: return "speaker 1"
    if t in ["s2", "speaker 2", "speaker2", "user 2"]: return "speaker 2"
    return t

def normalize_stance(text):
    
    if not isinstance(text, str): return "unknown"
    t = text.strip().lower()
    if any(x in t for x in ["support", "agree", "pro", "positive"]): return "support"
    if any(x in t for x in ["oppose", "disagree", "con", "negative", "refus"]): return "oppose"
    if "neutral" in t: return "neutral"
    return "unknown"

def get_trigger_category(text):
    
    if not isinstance(text, str): return "unknown"
    t = text.lower()
    
    # Factual & Logical
    if any(k in t for k in ["fact", "logic", "reason", "evidence", "data", "stat", "correct"]):
        return "factual_logical"
    # Emotional & Value
    if any(k in t for k in ["emotion", "value", "feel", "moral", "ethic", "empathy", "fear"]):
        return "emotional_value"
    # Personal Experience
    if any(k in t for k in ["experi", "story", "anecdote", "personal", "life", "relat"]):
        return "personal_experience"
    # Social Influence
    if any(k in t for k in ["social", "pressure", "group", "conform", "norm", "peer", "everyone"]):
        return "social_influence"
    
    return "unknown"

def is_match(pred_val, gold_val, field_type):
  
    if not pred_val and not gold_val: return True
    if not pred_val or not gold_val: return False
    
    # 1. Holder
    if field_type == "Holder": 
        return normalize_holder(pred_val) == normalize_holder(gold_val)
    
    # 2. Trigger (category matching)
    if field_type == "Trigger":
        p_cat = get_trigger_category(pred_val)
        g_cat = get_trigger_category(gold_val)
        if p_cat != "unknown" and g_cat != "unknown":
            return p_cat == g_cat
        # Fallback: lenient string containment
        p_norm, g_norm = normalize_text(pred_val), normalize_text(gold_val)
        return (p_norm in g_norm) or (g_norm in p_norm)

    # 3. Stance (core for Flip detection)
    if field_type in ["Initial Stance", "Flipped Stance", "Stance"]:
        return normalize_stance(pred_val) == normalize_stance(gold_val)

    # 4. API Matching (Target / Rationale)
    if USE_API_FOR_MATCHING and field_type in ["Target", "Rationale"]:
        return call_gpt4o_api_for_match(pred_val, gold_val, field_type)
    
    # 5. Default text matching (bidirectional containment = lenient matching)
    p_norm = normalize_text(pred_val)
    g_norm = normalize_text(gold_val)
    
    if field_type == "Target":
        # Lenient matching for Target if API fails or not enabled
        return (p_norm in g_norm) or (g_norm in p_norm)

    return p_norm == g_norm

# ==============================================================================
# ============================  F1 CALCULATION LOGIC  ==========================
# ==============================================================================

def _match_and_count_tp_fp_fn(pred_list, gold_list, item_structure):
    tp = 0
    gold_remaining = list(gold_list) # Create a consumable list of gold items
    
    # Greedy matching: each predicted item tries to match any available gold item
    for p_tuple in pred_list:
        match_found = False
        for g_idx, g_tuple in enumerate(gold_remaining):
            all_fields_match = True
            for i, field_type in enumerate(item_structure):
                if not is_match(p_tuple[i], g_tuple[i], field_type):
                    all_fields_match = False; break
            
            if all_fields_match:
                tp += 1
                gold_remaining.pop(g_idx) # Consume this Gold, prevent duplicate matches
                match_found = True
                break
                
    fp = len(pred_list) - tp
    fn = len(gold_list) - tp
    return tp, fp, fn

def calculate_f1_from_counts(tp, fp, fn):
    precision = tp / (tp + fp) if (tp + fp) > 0 else 0.0
    recall = tp / (tp + fn) if (tp + fn) > 0 else 0.0
    f1 = 2 * precision * recall / (precision + recall) if (precision + recall) > 0 else 0.0
    return f1 * 100

def _calculate_global_f1_document_level(golds_raw_data, preds_map, metric_key, item_structure, desc):
    total_tp, total_fp, total_fn = 0, 0, 0
    for gold_doc in tqdm(golds_raw_data, desc=f"Calculating F1 for {desc}"):
        doc_id = str(gold_doc.get("doc_id"))
        pred_doc = preds_map.get(doc_id, {})
        
        g_items_doc_raw = gold_doc.get(metric_key, [])
        p_items_doc_raw = pred_doc.get(metric_key, [])
        
        # Extract fields to form tuple lists
        p_items_doc = [tuple(p.get(field, "") for field in item_structure) for p in p_items_doc_raw]
        g_items_doc = [tuple(g.get(field, "") for field in item_structure) for g in g_items_doc_raw]
        
        tp_doc, fp_doc, fn_doc = _match_and_count_tp_fp_fn(p_items_doc, g_items_doc, item_structure)
        total_tp += tp_doc; total_fp += fp_doc; total_fn += fn_doc # Corrected fn_fn to fn_doc
        
    return calculate_f1_from_counts(total_tp, total_fp, total_fn)

# ==============================================================================
# ====================  TARGET EVALUATION & LOGGING LOGIC  =====================
# ==============================================================================

TARGET_LOG_FILE = "target_evaluation_log.json" # Output log file for all target evaluations
MISTAKE_TARGETS_LOG_FILE = "mistake_targets_log.json" # Output log file specifically for incorrect targets

def format_dialogue_text(dialogue_turns):
    """Formats dialogue into a readable string."""
    text = ""
    for idx, turn in enumerate(dialogue_turns):
        spk = turn.get("speaker", "Unknown")
        utt = turn.get("utterance", "")
        modality = ""
        if turn.get("modality"):
            caps = [m.get("caption", "") for m in turn["modality"]]
            if caps: modality = f" [Visual Context: {'; '.join(caps)}]"
        text += f"[Turn {idx}] {spk}: {utt}{modality}\n"
    return text.strip()

def evaluate_targets_and_log(golds_raw_data, preds_map, all_gold_docs_map):
    target_results_log = []
    mistake_targets_log = [] # New list for incorrect targets

    print("\n" + "="*50)
    print("Generating detailed Target evaluation logs...")
    print("="*50)

    for gold_doc in tqdm(golds_raw_data, desc="Logging Target match status"):
        doc_id = str(gold_doc.get("doc_id"))
        pred_doc = preds_map.get(doc_id, {})

        # Get full dialogue from all_gold_docs_map (for mistake log)
        full_dialogue_raw = all_gold_docs_map.get(doc_id, {}).get("dialogue", [])
        formatted_dialogue_text = format_dialogue_text(full_dialogue_raw)

        gold_sextuples = gold_doc.get("stance_sextuple", [])
        pred_sextuples = pred_doc.get("stance_sextuple", [])

        # Create maps for easy lookup by (turn_idx, normalized_holder)
        gold_sextuple_map = {}
        for s_idx, s in enumerate(gold_sextuples): # Use s_idx for fallback turn_idx
            turn_idx = s.get('turn_idx')
            if turn_idx is None:
                turn_idx = s_idx # Fallback to list index if turn_idx is null
                s['turn_idx'] = turn_idx # Optionally update the dict for consistency in map
            
            holder = s.get('Holder')
            if holder:
                gold_sextuple_map[(turn_idx, normalize_holder(holder))] = s
            else: # If Holder is missing, use a generic key (less precise but covers)
                gold_sextuple_map[(turn_idx, 'UNKNOWN_HOLDER')] = s 

        pred_sextuple_map = {}
        for s_idx, s in enumerate(pred_sextuples): # Use s_idx for fallback turn_idx
            turn_idx = s.get('turn_idx')
            if turn_idx is None:
                turn_idx = s_idx # Fallback to list index if turn_idx is null
                s['turn_idx'] = turn_idx # Optionally update the dict for consistency in map
            
            holder = s.get('Holder')
            if holder:
                pred_sextuple_map[(turn_idx, normalize_holder(holder))] = s
            else:
                pred_sextuple_map[(turn_idx, 'UNKNOWN_HOLDER')] = s


        # Iterate through gold sextuples to ensure all gold items are checked
        for gold_s_idx, gold_item in enumerate(gold_sextuples): # Use gold_s_idx for lookup key if turn_idx is None
            # Ensure turn_idx is an integer for lookup, even if it was originally None in JSON
            gold_item_turn_idx = gold_item.get('turn_idx')
            if gold_item_turn_idx is None:
                gold_item_turn_idx = gold_s_idx # Use list index as fallback for gold_item

            holder = gold_item.get('Holder')
            
            gold_target = gold_item.get('Target', '')
            gold_emotion = gold_item.get('Emotion', '') 
            gold_sentiment = gold_item.get('Sentiment', '')
            gold_stance = gold_item.get('Stance', '')
            gold_rationale = gold_item.get('Rationale', '')

            pred_target = ''
            pred_emotion = ''
            pred_sentiment = ''
            pred_stance = ''
            pred_rationale = ''
            
            # Try to find the corresponding predicted item
            pred_item = None
            if holder: # Prioritize lookup with holder
                pred_item = pred_sextuple_map.get((gold_item_turn_idx, normalize_holder(holder)))
            if pred_item is None and gold_item_turn_idx is not None: # Fallback for UNKNOWN_HOLDER in gold
                pred_item = pred_sextuple_map.get((gold_item_turn_idx, 'UNKNOWN_HOLDER'))
            
            if pred_item: # If a matching predicted item is found
                pred_target = pred_item.get('Target', '')
                pred_emotion = pred_item.get('Emotion', '')
                pred_sentiment = pred_item.get('Sentiment', '')
                pred_stance = pred_item.get('Stance', '')
                pred_rationale = pred_item.get('Rationale', '')


            target_match_status = is_match(pred_target, gold_target, "Target")
            
            log_entry = {
                "doc_id": doc_id,
                "turn_idx": gold_item_turn_idx, # Use the actual or inferred turn_idx for logging
                "holder": holder,
                "gold_target": gold_target,
                "pred_target": pred_target,
                "target_match": target_match_status,
                "gold_emotion": gold_emotion,
                "pred_emotion": pred_emotion,
                "gold_sentiment": gold_sentiment,
                "pred_sentiment": pred_sentiment,
                "gold_stance": gold_stance,
                "pred_stance": pred_stance,
                "gold_rationale": gold_rationale,
                "pred_rationale": pred_rationale,
            }
            target_results_log.append(log_entry)

            # If Target is incorrect, add to mistake log with full dialogue
            if not target_match_status:
                mistake_entry = log_entry.copy()
                mistake_entry["full_dialogue"] = formatted_dialogue_text
                mistake_targets_log.append(mistake_entry)
    
    # Save detailed target evaluation log to file
    save_json(target_results_log, TARGET_LOG_FILE)
    print(f"\nDetailed Target evaluation log saved to: {TARGET_LOG_FILE}")

    # Save specific log for incorrect targets
    save_json(mistake_targets_log, MISTAKE_TARGETS_LOG_FILE)
    print(f"Log of incorrect Targets (with dialogue) saved to: {MISTAKE_TARGETS_LOG_FILE}")

    return target_results_log

# ==============================================================================
# ===============================  MAIN PROGRAM  ===============================
# ==============================================================================

def main():
    if USE_API_FOR_MATCHING: load_api_cache()
    
    # 1. Load files
    try:
        with open(PRED_FILE, 'r', encoding='utf-8') as f:
            preds_raw = json.load(f)
    except Exception as e: print(f"[ERROR] Failed to load Predictions file: {e}"); sys.exit(1)
    
    try:
        with open(GOLD_FILE, 'r', encoding='utf-8') as f:
            golds_raw = json.load(f)
    except Exception as e: print(f"[ERROR] Failed to load Gold file: {e}"); sys.exit(1)

    # 2. Create maps and filter
    preds_map = {str(p.get("doc_id")): p for p in preds_raw}
    # Create a map for ALL gold documents, including full dialogue
    all_gold_docs_map = {str(d.get("doc_id")): d for d in golds_raw}

    predicted_doc_ids = set(preds_map.keys())
    golds_filtered = [doc for doc in golds_raw if str(doc.get("doc_id")) in predicted_doc_ids]
    
    print("-" * 50)
    print(f"[INFO] Evaluating {len(golds_filtered)} documents.")
    print("-" * 50)

    # 3. Define evaluation metric structures
    structures = {
        # Base Elements
        "H":    {"key": "stance_sextuple", "struct": ["Holder"], "desc": "Holder"},
        "T":    {"key": "stance_sextuple", "struct": ["Target"], "desc": "Target"},
        "E":    {"key": "stance_sextuple", "struct": ["Emotion"], "desc": "Emotion"},
        "Se":   {"key": "stance_sextuple", "struct": ["Sentiment"], "desc": "Sentiment"},
        "St":   {"key": "stance_sextuple", "struct": ["Stance"], "desc": "Stance"},
        "R":    {"key": "stance_sextuple", "struct": ["Rationale"], "desc": "Rationale"},
        
        # Pair-wise Relationships
        "H-T":  {"key": "stance_sextuple", "struct": ["Holder", "Target"], "desc": "Holder-Target"},
        "T-E":  {"key": "stance_sextuple", "struct": ["Target", "Emotion"], "desc": "Target-Emotion"}, 
        "T-Se": {"key": "stance_sextuple", "struct": ["Target", "Sentiment"], "desc": "Target-Sentiment"}, 
        "T-St": {"key": "stance_sextuple", "struct": ["Target", "Stance"], "desc": "Target-Stance"},
        "St-R": {"key": "stance_sextuple", "struct": ["Stance", "Rationale"], "desc": "Stance-Rationale"},
        
        # Complex Structures
        "Micro": {"key": "stance_sextuple", "struct": ["Holder", "Target", "Emotion", "Sentiment", "Stance", "Rationale"], "desc": "Sextuple Micro"},
        "Iden":  {"key": "stance_sextuple", "struct": ["Holder", "Target", "Stance", "Rationale"], "desc": "Identification"},
        
        # Flip Related (Focus of optimization)
        "Flip":       {"key": "stance_flip_heptatuple", "struct": ["Initial Stance", "Flipped Stance"], "desc": "Flip Detection"},
        "Trig":       {"key": "stance_flip_heptatuple", "struct": ["Trigger"], "desc": "Trigger Classification"},
        "Flip-Trig":  {"key": "stance_flip_heptatuple", "struct": ["Initial Stance", "Flipped Stance", "Trigger"], "desc": "Flip + Trigger"},
    }
    
    # 4. Calculate scores
    scores = {}
    for score_name, config in structures.items():
        scores[score_name] = _calculate_global_f1_document_level(
            golds_filtered, preds_map, 
            metric_key=config["key"], item_structure=config["struct"], desc=config["desc"]
        )

    # 5. Print report
    print("\n" + "="*160)
    print("Main Task Results (Relaxed Matching)")
    print("-" * 160)
    print(f"{'Model':<10} | {'Element-wise (F1)':^48} | {'Pair-wise (F1)':^47} | {'Sextuple (F1)':^24}")
    print("-" * 160)
    print(f"{'':<10} | {'H':^7} {'T':^7} {'E':^7} {'Se':^7} {'St':^7} {'R':^7} | {'H-T':^7} {'T-E':^7} {'T-Se':^7} {'T-St':^7} {'St-R':^7} | {'Micro':^11} {'Iden.':^11}")
    print("-" * 160)
    row = f"{'FlanT5':<10} | " # Model name here can be changed if needed
    row += f"{scores.get('H', 0):>7.2f} {scores.get('T', 0):>7.2f} {scores.get('E', 0):>7.2f} {scores.get('Se', 0):>7.2f} {scores.get('St', 0):>7.2f} {scores.get('R', 0):>7.2f} | "
    row += f"{scores.get('H-T', 0):>7.2f} {scores.get('T-E', 0):>7.2f} {scores.get('T-Se', 0):>7.2f} {scores.get('T-St', 0):>7.2f} {scores.get('St-R', 0):>7.2f} | "
    row += f"{scores.get('Micro', 0):>11.2f} {scores.get('Iden', 0):>11.2f}"
    print(row)
    print("="*160 + "\n")

    print("\n" + "="*50)
    print("Subtask-Flip Results (Relaxed Matching)")
    print("-" * 50)
    print(f"{'Model':<10} | {'Flip':^10} | {'Trig':^10} | {'Flip-Trig':^10}")
    print("-" * 50)
    row_flip = f"{'FlanT5':<10} | {scores.get('Flip', 0):^10.2f} | {scores.get('Trig', 0):^10.2f} | {scores.get('Flip-Trig', 0):^10.2f}"
    print(row_flip)
    print("="*50 + "\n")

    # 6. Generate detailed Target evaluation log (and mistake log)
    evaluate_targets_and_log(golds_filtered, preds_map, all_gold_docs_map)

    if USE_API_FOR_MATCHING: save_api_cache()

if __name__ == "__main__":
    main()


==> figures/code/model/vicuna_model.py <==
# model/vicuna_model.py
# -*- coding: utf-8 -*-
import torch
import torch.nn as nn
import os
import sys
from transformers import AutoModelForCausalLM, AutoTokenizer

# ==============================================================================
# 1. ���� ImageBind
# ==============================================================================
try:
    from imagebind import data as imagebind_data
    from imagebind.models import imagebind_model
    HAS_IMAGEBIND = True
except ImportError:
    print("[ERROR] 'imagebind' library not found.")
    HAS_IMAGEBIND = False

# ==============================================================================
# 2. Linear Projector
# ==============================================================================
class MMInputProjector(nn.Module):
    def __init__(self, input_dim=1024, output_dim=4096):
        super().__init__()
        self.fc = nn.Linear(input_dim, output_dim)

    def forward(self, x):
        return self.fc(x)

# ==============================================================================
# 3. VicunaWithMM (�޸� Attribute Error)
# ==============================================================================
class VicunaWithMM(nn.Module):
    def __init__(self, base_llm, tokenizer):
        super().__init__()
        self.tokenizer = tokenizer
        self.llm = base_llm
        
        # ��ȡ�豸
        self.device = base_llm.device if hasattr(base_llm, 'device') else torch.device("cpu")
        if self.device == torch.device("cpu") and torch.cuda.is_available():
            try: self.device = torch.cuda.current_device()
            except: pass

        # ��ʼ�� ImageBind
        if HAS_IMAGEBIND:
            print(f"[VicunaWithMM] Initializing ImageBind on {self.device}...")
            self.imagebind_model = imagebind_model.imagebind_huge(pretrained=False)
            
            # Ȩ��·��
            ckpt_path = "/mnt/sdc/lx_stance/sd_proj/MSF-main-1/.checkpoints/imagebind_huge.pth"
            if not os.path.exists(ckpt_path):
                ckpt_path = ".checkpoints/imagebind_huge.pth"
            
            if os.path.exists(ckpt_path):
                print(f"[VicunaWithMM] Loading ImageBind weights from: {ckpt_path}")
                state_dict = torch.load(ckpt_path, map_location="cpu")
                self.imagebind_model.load_state_dict(state_dict, strict=False)
            else:
                print(f"[WARNING] ImageBind weights not found at {ckpt_path}.")
            
            self.imagebind_model.eval()
            self.imagebind_model.to(self.device)
            # ���� ImageBind
            for param in self.imagebind_model.parameters(): param.requires_grad = False
        else:
            self.imagebind_model = None

        # Projector
        vicuna_hidden_size = self.llm.config.hidden_size
        print(f"[Config] Linear Projector: 1024 -> {vicuna_hidden_size}")
        self.projector = MMInputProjector(input_dim=1024, output_dim=vicuna_hidden_size).to(self.device)
        for param in self.projector.parameters(): param.requires_grad = True

    # ==========================================================================
    # [CRITICAL FIX] ���ת����������� Trainer ����
    # ==========================================================================
    def gradient_checkpointing_enable(self, gradient_checkpointing_kwargs=None):
        
        self.llm.gradient_checkpointing_enable(gradient_checkpointing_kwargs=gradient_checkpointing_kwargs)

    def get_input_embeddings(self):
        
        return self.llm.get_input_embeddings()

    def set_input_embeddings(self, value):
        
        self.llm.set_input_embeddings(value)
    # ==========================================================================

    def load_projector_state_dict(self, state_dict):
        self.projector.load_state_dict(state_dict, strict=False)
        print("[INFO] Projector weights loaded.")

    def _encode_single_modality(self, item):
        if not HAS_IMAGEBIND or not item: return torch.zeros(1024, device=self.device)
        path = item.get("path")
        m_type = item.get("type")
        if not path: return torch.zeros(1024, device=self.device)

        try:
            inputs = {}
            modality_key = None
            if m_type in ["image", "emoji"]:
                inputs = {'vision': imagebind_data.load_and_transform_vision_data([path], self.device)}
                modality_key = 'vision'
            elif m_type == "video":
                inputs = {'vision': imagebind_data.load_and_transform_video_data([path], self.device)}
                modality_key = 'vision'
            elif m_type == "audio":
                inputs = {'audio': imagebind_data.load_and_transform_audio_data([path], self.device)}
                modality_key = 'audio'
            
            if modality_key:
                with torch.no_grad():
                    return self.imagebind_model(inputs)[modality_key][0]
            return torch.zeros(1024, device=self.device)
        except Exception:
            return torch.zeros(1024, device=self.device)

    def forward(self, input_ids, attention_mask, labels=None, mm_paths=None, **kwargs):
       
        use_cache = False if self.training else False
        
        # 1. ��ȡ�����ı� Embedding
        base_embeddings = self.llm.get_input_embeddings()
        text_embeds = base_embeddings(input_ids) # [B, Seq_Len, 4096]

        if not mm_paths or not any(p for p in mm_paths if p):
            return self.llm(inputs_embeds=text_embeds, attention_mask=attention_mask, labels=labels, use_cache=use_cache, **kwargs)

        # 2. ׼����ģ̬ Embeddings ӳ���
        batch_mm_embeds_map = {} 
        
        for i, turn_modalities in enumerate(mm_paths):
            if not turn_modalities: continue
            items = turn_modalities if isinstance(turn_modalities, list) else [turn_modalities]
            chosen = next((item for item in items if item.get("type") in ["video", "image", "audio", "emoji"]), None)
            
            if chosen:
                raw_embed = self._encode_single_modality(chosen) # [1024]
                # ͶӰ -> [4096]
                proj_embed = self.projector(raw_embed.to(self.device).unsqueeze(0)).squeeze(0)
                # ���Ͷ���
                proj_embed = proj_embed.to(dtype=text_embeds.dtype)
                batch_mm_embeds_map[i] = proj_embed

        if not batch_mm_embeds_map:
            return self.llm(inputs_embeds=text_embeds, attention_mask=attention_mask, labels=labels, use_cache=use_cache, **kwargs)

        # 3. ʹ���б��� + torch.stack (���� inplace error)
        final_embeds_list = []
        batch_size = text_embeds.shape[0]

        for i in range(batch_size):
            current_seq_embeds = text_embeds[i] # [Seq_Len, 4096]
            
            if i in batch_mm_embeds_map:
                mm_emb = batch_mm_embeds_map[i] # [4096]
                
                # �߼����� mm_emb ƴ�ӵ� text_embeds[1:] ǰ��
                combined_emb = torch.cat([mm_emb.unsqueeze(0), current_seq_embeds[1:]], dim=0)
                final_embeds_list.append(combined_emb)
            else:
                final_embeds_list.append(current_seq_embeds)

        # �ѵ��� Batch
        inputs_embeds = torch.stack(final_embeds_list) # [B, Seq_Len, 4096]

        # 4. ����ѵ�� LLM
        return self.llm(inputs_embeds=inputs_embeds, attention_mask=attention_mask, labels=labels, use_cache=use_cache, **kwargs)

==> figures/code/run_mm.py <==
# -*- coding: utf-8 -*-
import json
import torch
import torch.nn as nn
import torch.nn.functional as F
import os
import re
import sys
import argparse
from tqdm import tqdm
from transformers import AutoTokenizer, AutoModelForCausalLM, BitsAndBytesConfig
from peft import PeftModel  

# ==============================================================================
# 0. 依赖检查
# ==============================================================================
try:
    from imagebind import data
    from imagebind.models import imagebind_model
    from imagebind.models.imagebind_model import ModalityType
except ImportError:
    print("[ERROR] imagebind library not found. Please install it first.")
    sys.exit(1)

# ==============================================================================
# 1. 基础配置
# ==============================================================================
BASE_MODEL_PATH = "/mnt/sdc/lx_stance/vicuna-7b-v1.5/" 
CHECKPOINT_PATH = "/mnt/sdc/lx_stance/sd_proj/MSF-main-1/checkpoints/hope_vicuna_2/final_checkpoint/"
IMAGEBIND_CHECKPOINT = "/mnt/sdc/lx_stance/sd_proj/MSF-main-1/.checkpoints/imagebind_huge.pth"
PROJECTOR_PATH = "/mnt/sdc/lx_stance/sd_proj/MSF-main/output_projector_stage1/projector_epoch_3.bin"
IMAGE_ROOT_PATH = "/mnt/sdc/lx_stance/sd_proj/" 
TEST_DATA_PATH = "/mnt/sdc/lx_stance/sd_proj/test_1.json"

DEFAULT_OUTPUT_TEMPLATE = "predictions_vicuna_final_mm_{}.json"

MAX_SOURCE_LEN = 4096
MAX_TARGET_LEN = 512 
GLOBAL_TARGET_GEN_MAX_TOKENS = 60

STANCE_LABELS = ["Support", "Neutral", "Oppose", "Unknown"]
SENTIMENT_LABELS = ["Positive", "Negative", "Neutral"]
EMOTION_LABELS = ["neutral", "anger", "disgust", "fear", "happiness", "sadness", "surprise"]

# ==============================================================================
# 2. 模型推理类
# ==============================================================================
class MultimodalModelInference:
    def __init__(self, base_path, lora_path, ib_path, proj_path):
        print(f"[INFO] Initializing Models...")
        self.device = "cuda" if torch.cuda.is_available() else "cpu"
        
        # 1. Tokenizer
        print(f"[INFO] Loading Tokenizer...")
        self.tokenizer = AutoTokenizer.from_pretrained(base_path, use_fast=False)
        if self.tokenizer.pad_token is None: self.tokenizer.pad_token = self.tokenizer.unk_token
        special_tokens = {"additional_special_tokens": ["<MEDIA>"]}
        self.tokenizer.add_special_tokens(special_tokens)
        self.media_token_id = self.tokenizer.convert_tokens_to_ids("<MEDIA>")

        # 2. Vicuna (4-bit)
        print("[INFO] Loading Vicuna (4-bit)...")
        bnb_config = BitsAndBytesConfig(
            load_in_4bit=True, bnb_4bit_quant_type="nf4", bnb_4bit_compute_dtype=torch.float16, bnb_4bit_use_double_quant=True,
        )
        self.model = AutoModelForCausalLM.from_pretrained(
            base_path, quantization_config=bnb_config, device_map="auto", trust_remote_code=True
        )
        self.model.resize_token_embeddings(len(self.tokenizer))

        # 3. LoRA
        if os.path.exists(os.path.join(lora_path, "adapter_config.json")):
            print(f"[INFO] Loading LoRA...")
            self.model = PeftModel.from_pretrained(self.model, lora_path)
        self.model.eval()

        # 4. ImageBind
        print(f"[INFO] Loading ImageBind...")
        self.imagebind = imagebind_model.imagebind_huge(pretrained=False)
        if os.path.exists(ib_path):
            self.imagebind.load_state_dict(torch.load(ib_path, map_location="cpu"))
        else:
            print(f"[ERROR] ImageBind not found at {ib_path}")
            sys.exit(1)
        self.imagebind.to(self.device).eval()
        
        # 5. Projector (含 Key 修复)
        print(f"[INFO] Loading Projector...")
        llm_dim = self.model.config.hidden_size
        self.projector = nn.Sequential(
            nn.Linear(1024, llm_dim),
            nn.LayerNorm(llm_dim),
            nn.GELU(),
            nn.Linear(llm_dim, llm_dim)
        ).to(self.device)
        
        if os.path.exists(proj_path):
            state_dict = torch.load(proj_path, map_location=self.device)
            new_state_dict = {}
            for k, v in state_dict.items():
                if k.startswith("net."): new_state_dict[k[4:]] = v
                else: new_state_dict[k] = v
            self.projector.load_state_dict(new_state_dict)
            self.projector = self.projector.float() # 保持 float32
        else:
            print(f"[ERROR] Projector not found at {proj_path}")
            sys.exit(1)
        self.projector.eval()

    def encode_media(self, media_path, media_type):
        ib_type = ModalityType.AUDIO if media_type == 'audio' else ModalityType.VISION
        inputs = {}
        try:
            if ib_type == ModalityType.AUDIO:
                inputs[ModalityType.AUDIO] = data.load_and_transform_audio_data([media_path], self.device)
            elif media_type == 'video':
                inputs[ModalityType.VISION] = data.load_and_transform_video_data([media_path], self.device)
            else: # image / emoji
                inputs[ModalityType.VISION] = data.load_and_transform_vision_data([media_path], self.device)
            
            with torch.no_grad():
                ib_out = self.imagebind(inputs)[ib_type]
                ib_out = F.normalize(ib_out.float(), dim=-1) 
                proj_out = self.projector(ib_out.float())
                return proj_out 
        except Exception as e:
            print(f"[WARN] Media encoding failed: {e}")
            return torch.zeros(1, self.model.config.hidden_size, device=self.device)

    def generate(self, prompt: str, media_info=None, max_len=512):
        # 1. Prompt 预处理
        if media_info and "<MEDIA>" not in prompt:
            prompt = prompt + "\n(Media Content: <MEDIA>)"
        
        # 2. Tokenize (含 Attention Mask)
        inputs = self.tokenizer(
            prompt, 
            return_tensors="pt", 
            truncation=True, 
            max_length=MAX_SOURCE_LEN
        ).to(self.device)
        
        input_ids = inputs.input_ids
        attention_mask = inputs.attention_mask # 【修复关键】
        
        try:
            inputs_embeds = self.model.model.embed_tokens(input_ids)
        except AttributeError:
            inputs_embeds = self.model.base_model.model.model.embed_tokens(input_ids)

        # 3. 替换 Embedding
        if media_info and "<MEDIA>" in prompt:
            media_embed = self.encode_media(media_info['path'], media_info['type'])
            media_embed = media_embed.to(dtype=inputs_embeds.dtype, device=inputs_embeds.device)
            
            media_idx = (input_ids == self.media_token_id).nonzero(as_tuple=True)
            if len(media_idx[0]) > 0:
                b_idx, s_idx = media_idx[0][0], media_idx[1][0]
                inputs_embeds[b_idx, s_idx, :] = media_embed[0]

        # 4. 生成 (显式传入 attention_mask)
        with torch.no_grad():
            outputs = self.model.generate(
                inputs_embeds=inputs_embeds,
                attention_mask=attention_mask, # 【修复关键】
                max_new_tokens=max_len,
                do_sample=False,
                temperature=0.0,
                pad_token_id=self.tokenizer.pad_token_id,
                eos_token_id=self.tokenizer.eos_token_id
            )
        
        # 5. 解码清洗
        decoded = self.tokenizer.decode(outputs[0], skip_special_tokens=True)
        clean_prompt = prompt.replace("<MEDIA>", "").strip()
        
        if clean_prompt in decoded:
            cleaned = decoded.replace(clean_prompt, "").strip()
        elif "Output" in decoded:
            cleaned = decoded.split("Output")[-1].lstrip(":").strip()
        else:
            cleaned = decoded.strip()
            
        return cleaned.replace("Output:", "").strip()

# ==============================================================================
# 3. 辅助函数
# ==============================================================================
def construct_dialogue_text(dialogue_list):
    return "\n".join([f"{turn.get('speaker', 'Unknown')}: {turn.get('utterance', '')}" for turn in dialogue_list])

def clean_text(text):
    if not text: return "Unknown"
    cleaned = re.sub(r'^["\'\s\[\](]+|["\'\s\])]+$', '', text, flags=re.UNICODE)
    return cleaned.strip() if cleaned else "Unknown"

def parse_sextuple_robust(text, fixed_target=None):
    results = []
    tuple_blocks = re.findall(r'\((.*?)\)', text, re.DOTALL)
    if not tuple_blocks and "Holder:" in text: tuple_blocks = [text]
    for block in tuple_blocks:
        item = {}
        m_holder = re.search(r"Holder:\s*([^,]+)", block, re.IGNORECASE)
        if m_holder: item["Holder"] = m_holder.group(1).strip()
        
        stance_pattern = r"Stance:\s*(" + "|".join(STANCE_LABELS) + r")"
        m_stance = re.search(stance_pattern, block, re.IGNORECASE)
        if m_stance: 
            raw = m_stance.group(1).lower()
            if "support" in raw: item["Stance"] = "Support"
            elif "oppose" in raw: item["Stance"] = "Oppose"
            elif "neutral" in raw: item["Stance"] = "Neutral"
            else: item["Stance"] = "Unknown"
        else:
            if "support" in block.lower(): item["Stance"] = "Support"
            elif "oppose" in block.lower(): item["Stance"] = "Oppose"
            elif "neutral" in block.lower(): item["Stance"] = "Neutral"
            else: item["Stance"] = "Unknown"

        emo_pattern = r"Emotion:\s*(" + "|".join(EMOTION_LABELS) + r")"
        m_emo = re.search(emo_pattern, block, re.IGNORECASE)
        item["Emotion"] = m_emo.group(1).strip() if m_emo else "neutral"

        sent_pattern = r"Sentiment:\s*(" + "|".join(SENTIMENT_LABELS) + r")"
        m_sent = re.search(sent_pattern, block, re.IGNORECASE)
        item["Sentiment"] = m_sent.group(1).strip() if m_sent else "Neutral"

        m_rat = re.search(r"Rationale:\s*(.+)$", block, re.IGNORECASE | re.DOTALL)
        if m_rat: 
            raw_rat = m_rat.group(1).strip()
            raw_rat = re.sub(r'^["\']+|["\']+$', '', raw_rat)
            item["Rationale"] = raw_rat
        else: item["Rationale"] = "No rationale provided."
        
        if fixed_target: item["Target"] = fixed_target
        if "Holder" in item: results.append(item)
    return results

def parse_trigger_output(text):
    item = {}
    match = re.search(r'Trigger:\s*(.*?)(?:,|$)', text, re.IGNORECASE)
    item["Trigger"] = match.group(1).strip() if match else "Unknown"
    match_emo = re.search(r'Emotion:\s*(.*?)(?:,|$)', text, re.IGNORECASE)
    item["Emotion"] = match_emo.group(1).strip() if match_emo else "Unknown"
    match_sent = re.search(r'Sentiment:\s*(.*?)(?:,|\)|$)', text, re.IGNORECASE)
    item["Sentiment"] = match_sent.group(1).strip() if match_sent else "Unknown"
    return item

# ==============================================================================
# 4. Pipeline Logic
# ==============================================================================
def run_self_refine_pipeline(engine, context_text, prompt_init, media_info=None, max_len=512):
    y0 = engine.generate(prompt_init, media_info=media_info, max_len=max_len)
    
    prompt_feedback = (
        f"Task: Quality Check. Review the Output below.\n"
        f"Context:\n{context_text}\n"
        f"Draft Output:\n{y0}\n\n"
        f"Requirements:\n"
        f"1. Is the Stance (Support/Oppose) logically consistent with the text?\n"
        f"2. Are the labels from the allowed list?\n"
        f"3. Is the format correct?\n"
        f"If correct, say 'Correct'. If not, briefly explain the error.\n"
        f"Feedback:"
    )
    fb = engine.generate(prompt_feedback, media_info=None, max_len=128)
    if "correct" in fb.lower() or "good" in fb.lower() or len(fb) < 5: return y0

    prompt_refine = (
        f"Task: Refine the Output based on the Feedback.\n"
        f"Draft Output:\n{y0}\n"
        f"Feedback: {fb}\n\n"
        f"Refined Output:"
    )
    y1 = engine.generate(prompt_refine, media_info=None, max_len=max_len)
    return y1

def get_dialogue_overall_target(engine, full_dialogue_text):
    overall_target_prompt = (
        "You are an expert in stance detection. Identify the central debate proposition of this conversation.\n"
        "Input: Dialogue text.\n"
        "Task: Summarize the main issue as a specific clause with the beginning of 'The discussion is about whether...'.\n"
        f"Dialogue:\n{full_dialogue_text}\n\n"
        "Output:"
    )
    raw = engine.generate(overall_target_prompt, max_len=GLOBAL_TARGET_GEN_MAX_TOKENS)
    return clean_text(raw)

def analyze_sextuples_for_flips(doc_id, dialogue, sextuples, engine):
    flips = []
    raw_outputs = []
    grouped = {}
    for s in sextuples:
        h = s.get("Holder", "Unknown")
        h_lower = h.lower()
        if "s1" in h_lower or "speaker 1" in h_lower: h = "S1"
        elif "s2" in h_lower or "speaker 2" in h_lower: h = "S2"
        t = s.get("Target", "Global Target")
        key = (h, t)
        if key not in grouped: grouped[key] = []
        grouped[key].append(s)
    
    VALID_FOR_FLIP = ["Support", "Neutral", "Oppose"]

    for (h, t), seq in grouped.items():
        seq.sort(key=lambda x: x.get('turn_idx', 0))
        if len(seq) < 2: continue
        
        prev_stance = "Unknown"
        last_valid_idx = -1
        
        for item in seq:
            if item.get("Stance") in VALID_FOR_FLIP:
                prev_stance = item.get("Stance")
                last_valid_idx = item.get("turn_idx")
                break
        
        if prev_stance == "Unknown": continue

        for curr in seq:
            curr_stance = curr.get("Stance")
            curr_idx = curr.get("turn_idx")
            if curr_idx <= last_valid_idx: continue
            if curr_stance not in VALID_FOR_FLIP: continue

            if prev_stance != curr_stance:
                full_dialog = construct_dialogue_text(dialogue)
                
                # === [Prompt 2: Trigger Analysis - FULLY EXPANDED] ===
                trigger_prompt = (
                    "You are a discourse analyst. A Stance Flip (Change of Mind) has been detected. Your task is to identify the **Root Cause (Trigger)**.\n\n"
                    "### Context Information\n"
                    f"Global Topic: {t}\n"
                    f"Speaker: {h}\n"
                    f"**CHANGE**: {prev_stance}  -->  {curr_stance}\n\n"
                    "### Dialogue Context (Look for what convinced the speaker to change)\n"
                    f"{full_dialog}\n\n"
                    "### Definitions (Must only Choose ONE):\n"
                  "- **Factual & Logical Appeals**: The speaker changes their stance based on an appeal to reason, logic, and external evidence. This category covers a change of mind driven by the presentation of new facts, statistics, or data (`Evidence-based Information`), the structure of a sound argument (`Logical Reasoning/Argument`), the influence of credible sources like experts or rules (`Authority/Expert Judgment`), or the correction of a factual misunderstanding (`Clarification/Elucidation`). Essentially, this trigger covers all influences that target the speaker's rational mind rather than their emotions.\n"
                  "- **Emotional & Value-based Appeals**: The stance change is driven by an appeal to the speaker's inner world, targeting their feelings, core principles, or moral compass. This includes direct emotional responses such as empathy, fear, or excitement (`Affective Appeal (Emotional)`), as well as more profound shifts that occur when an argument resonates with the speaker's fundamental sense of right and wrong, their ethics, or their beliefs (`Value/Belief Reflection`). This trigger targets the heart, persuading through empathy, shared values, or emotional resonance rather than logical proof.\n"
                  "- **Personal Experience & Anecdote**: Influenced by a specific, first-hand story or lived experience shared by another speaker or recalled by the speaker themselves. The persuasive power of this trigger comes from its relatability and concreteness. A single, vivid narrative can often be more impactful than abstract data or general arguments by making an issue tangible and personal. This category is distinct from pure emotion or logic, persuading through the power of a compelling, individual story (`Personal Anecdote/Experience`).\n"
                  "- **Social Influence**: The speaker's stance changes due to perceived social pressure, a desire to fit in with a group, or the influence of collective opinion. The motivation for change is external and relational, stemming from a need for social acceptance, alignment with a group norm, or the 'bandwagon effect' (seeing that 'everyone else' thinks this way). This trigger (`Social Influence/Conformity`) focuses on the speaker's position within a social context rather than the intrinsic merits of the argument itself."
      
                    "### Task Instructions\n"
                    "1. **Locate the Turning Point**: Look at the *last turn* spoken by the OTHER speaker immediately before the flip. This is usually where the trigger lies.\n"
                    "2. **Analyze the Content**: Based on the new definitions above, what *type* of information or appeal did that other speaker provide?\n"
                    "   - Did they provide facts, logic, or correct a misunderstanding? -> Likely 'Factual & Logical Appeals'.\n"
                    "   - Did they tell a personal story or share a specific experience? -> Likely 'Personal Experience & Anecdote'.\n"
                    "   - Did they appeal to the speaker's feelings, values, or morals? -> Likely 'Emotional & Value-based Appeals'.\n"
                    "   - Did they imply what the group thinks or create peer pressure? -> Likely 'Social Influence'.\n"
                    "3. **Select the Best Fit**: Choose the ONE category from the list above that best describes the *primary force* behind the change.\n"
                    
                    f"4. Identify the speaker's Emotion ({', '.join(EMOTION_LABELS)}) and Sentiment ({', '.join(SENTIMENT_LABELS)}) at the specific moment of the flip.\n\n"
                    "### Output Format\n"
                    "Format: (Trigger: [Class], Emotion: [Class], Sentiment: [Class])\n\n"
                    "### Output\n"
                )
                final_trig_str = run_self_refine_pipeline(engine, full_dialog, trigger_prompt, max_len=100)
                raw_outputs.append(final_trig_str)
                parsed = parse_trigger_output(final_trig_str)
                for key, value in parsed.items():
                    if "(Class)" in value or "[Class]" in value: parsed[key] = "Factual & Logical Appeals"
                flips.append({
                    "Holder": h, "Target": t,
                    "Initial Stance": prev_stance, "Flipped Stance": curr_stance,
                    "Trigger": parsed.get("Trigger", "Unknown"),
                    "Emotion": parsed.get("Emotion", "Unknown"),
                    "Sentiment": parsed.get("Sentiment", "Unknown")
                })
                prev_stance = curr_stance
                last_valid_idx = curr_idx
    return flips, raw_outputs

# ==============================================================================
# 6. Main
# ==============================================================================
def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--num_shards", type=int, default=1)
    parser.add_argument("--shard_id", type=int, default=0)
    
    # === 4 个独立的消融参数 ===
    parser.add_argument("--no_image", action="store_true", help="Disable Image inputs")
    parser.add_argument("--no_video", action="store_true", help="Disable Video inputs")
    parser.add_argument("--no_audio", action="store_true", help="Disable Audio inputs")
    parser.add_argument("--no_emoji", action="store_true", help="Disable Emoji inputs")
    
    args = parser.parse_args()

    # 自动生成文件名后缀
    suffix_parts = []
    if args.no_image: suffix_parts.append("no_image")
    if args.no_video: suffix_parts.append("no_video")
    if args.no_audio: suffix_parts.append("no_audio")
    if args.no_emoji: suffix_parts.append("no_emoji")
    
    suffix = "_" + "_".join(suffix_parts) if suffix_parts else ""
    output_file = DEFAULT_OUTPUT_TEMPLATE.replace(".json", f"{suffix}.json").format(args.shard_id)

    print(f"[INFO] Worker {args.shard_id}/{args.num_shards} initializing...")
    print(f"[INFO] Settings: NoImg={args.no_image}, NoVid={args.no_video}, NoAud={args.no_audio}, NoEmo={args.no_emoji}")

    engine = MultimodalModelInference(
        base_path=BASE_MODEL_PATH,
        lora_path=CHECKPOINT_PATH,
        ib_path=IMAGEBIND_CHECKPOINT,
        proj_path=PROJECTOR_PATH
    )
    
    # 稳健的数据加载
    print(f"[INFO] Loading data from {TEST_DATA_PATH} ...")
    try:
        with open(TEST_DATA_PATH, "r", encoding="utf-8") as f:
            all_data = json.load(f)
    except UnicodeDecodeError:
        print("[WARN] UTF-8 failed, trying GB18030...")
        try:
            with open(TEST_DATA_PATH, "r", encoding="gb18030") as f:
                all_data = json.load(f)
        except:
             with open(TEST_DATA_PATH, "r", encoding="latin-1") as f:
                all_data = json.load(f)
    
    total_len = len(all_data)
    chunk_size = (total_len + args.num_shards - 1) // args.num_shards
    start_idx = args.shard_id * chunk_size
    end_idx = min(start_idx + chunk_size, total_len)
    my_data = all_data[start_idx:end_idx]
    
    predictions = []

    for entry in tqdm(my_data, desc=f"GPU {args.shard_id}", position=args.shard_id):
        doc_id = entry.get("doc_id")
        full_dialogue_text = construct_dialogue_text(entry["dialogue"])
        
        overall_target = get_dialogue_overall_target(engine, full_dialogue_text)
        
        all_verified_sextuples = []
        all_raw_sextuples = []

        for turn_idx, turn_data in enumerate(entry["dialogue"]):
            turn_utterance = turn_data.get("utterance", "").strip()
            turn_speaker = turn_data.get("speaker", f"S{turn_idx % 2 + 1}")
            
            # === 细粒度消融逻辑 ===
            media_info = None
            modalities = turn_data.get("modality", [])
            for mod in modalities:
                m_type = mod.get("type", "image") # json里默认type可能不一样，按需调整
                
                # 独立开关判断
                if args.no_image and m_type == 'image': continue
                if args.no_video and m_type == 'video': continue
                if args.no_audio and m_type == 'audio': continue
                if args.no_emoji and m_type == 'emoji': continue
                
                if "path" in mod:
                    full_path = os.path.join(IMAGE_ROOT_PATH, mod['path'])
                    if os.path.exists(full_path):
                        media_info = {"path": full_path, "type": m_type}
                        break 

            if not turn_utterance and not media_info: continue

            turn_context_text = f"{turn_speaker}: {turn_utterance}"

            prompt_sex_turn = (
                "You are an expert annotator for conversational stance analysis. Your goal is to determine the speaker's stance towards the specific Topic with high precision.\n\n"
                f"### Global Topic: \"{overall_target}\"\n"
                "(All stances must be evaluated relative to this topic. If the speaker discusses something else, label Stance as 'Neutral' or 'Unknown'.)\n\n"
                "### Analytical Steps (Think internally, then output):\n"
                "1. **Identify Holder**: Who is speaking?(e.g. S1,S2...)\n"
                " Act as a [Psychologist]. Determine the Sentiment and Emotion expressed by the current speaker towards the target."
                "2.0. **Determine Sentiment**: Based *solely on the text* of this turn, **CAREFULLY CHOOSE THE SINGLE BEST-FITTING 'Sentiment'** expressed by the Holder towards the Global Target. You MUST select from the allowed lists.\n"
                "2.1. **Determine Emotion **: Based *solely on the text* of this turn, **CAREFULLY CHOOSE THE SINGLE BEST-FITTING 'Emotion' ** expressed by the Holder towards the Global Target. You MUST select from the allowed lists.\n"               
                "Act as a [Discourse Stance Analyst]. Based on the **complete dialogue history (especially all prior utterances of the Holder, the current sentiment/emotion, and Holder's 'Last Stance', Apply the following **Strict Legal Framework (Chain of Thought) to determine Holder's final Stance towards Global Topic.\n"
                
                "3.0. **SPEAKER IDENTITY & HISTORY CHECK (Mandatory)**:\n"
                "   - **WHO is speaking?** Verify the Holder  for *this specific turn*.\n"
                "   - **WHAT did they say before?** Look back at *this specific speaker's* previous turns. Are they consistent? Are they answering a question? \n"
                "   - **Constraint**: Do NOT mix up the stances of different Holders. Track *their individual* argument trajectory.\n\n"
                
                "3.1. **The Timeline Lock (The 'Sniper' Rule)**:\n"
                "   - **Check**: Has the **Specific Target Object** (e.g., the stamp, the pet, the car) been introduced or clearly implied in the dialogue flow yet?\n"
                "   - **Constraint**: If **NO**, the stance MUST be **Unknown**, even if the speaker is setting a positive mood (e.g., 'The auction is fun' is Unknown if 'the stamp' hasn't appeared yet).\n\n"
                
                "3.2. **Symmetric Inertia (The Consistency Rule)**:\n"
                "   - Stance is 'sticky'. If **THIS speaker** established a stance in a previous turn, they **maintain it** unless they explicitly change their mind.\n"
                "   - **If previously SUPPORT**: Stating facts, giving details, or making arguments to convince others counts as **SUPPORT** (Persuasion).\n"
                "   - **If previously OPPOSE**: Listing risks, costs, complaints, or sarcastic remarks counts as **OPPOSE** (Counter-Argument).\n"
                "   - **Warning**: Do NOT flip to 'Neutral' just because a sentence looks like a fact. Ask: 'Is *this speaker* using this fact to support or attack the target?'\n\n"
                "3.3. **The Final Litmus Test (Categorization Rules)**:\n"
                "   - **SUPPORT** (Pro-Attitude):\n"
                "     1. **Explicit Commitment/Action**: 'I will buy it', 'I agree'.\n"
                "     2. **Positive Evaluation**: Describing the target with positive adjectives (e.g., 'It is a blast', 'It is vital'). This IS a stance.\n"
                "     3. **Proposal/Suggestion**: 'Why not get a puppy?' or 'Let's try it' implies Support.\n"
                "     4. **Action Reveal**: If a speaker reveals they have *already* acted (e.g., 'My bid is highest'), their stance is Support.\n\n"
                
                "   - **OPPOSE** (Anti-Attitude):\n"
                "     1. **Explicit Refusal**: 'I won't do it', 'No way'.\n"
                "     2. **Counter-Argument**: Highlighting risks, costs, pain, or flaws (e.g., 'It hurts', 'It's too expensive').\n"
                "     3. **Negative Evaluation**: 'It is a waste of time'.\n"
                "     4. **Sarcasm**: Using positive words with negative intent (e.g., 'Oh, brilliant idea' [Sarcastic]).\n"
                "     5. **Skepticism/Worry**: Expressing strong doubt about the consequences.\n\n"
                
                "   - **NEUTRAL** (Non-Judgmental): \n"
                "     1. **Information Seeking**: Asking questions (e.g., 'Do you know if...?').\n"
                "     2. **Objective Explanation**: Explaining how something works without evaluating it (e.g., 'Realtors take a commission').\n"
                "     3. **Uncertainty**: 'I don't know', 'I am confusing'.\n\n"
                "4. **RATIONALE SYNTHESIS** ---\n"
                "Finally, construct a 'Rationale' by summarizing your findings. It must analytically explain **WHY** the stance is what it is.\n"
                "   - If the stance is **Support/Oppose**, explicitly point to the **commitment, evaluation (e.g., 'blast'), or argument** used.\n"
                "   - If the stance is **Unknown**, explain that the specific target has not yet been addressed.\n"
                f"   - The rationale MUST be between 10 and 30 words**.\n\n"
                "### Constraints\n"
                f"- Allowed Stances: {', '.join(STANCE_LABELS)}\n"
                f"- Allowed Emotions: {', '.join(EMOTION_LABELS)}\n"
                f"- Allowed Sentiments: {', '.join(SENTIMENT_LABELS)}\n\n"
                "### Output Format\n"
                "Provide the result in a single tuple. The Rationale should be one concise sentence justifying the Stance.\n"
                "Format: (Holder: [Name], Emotion: [Class], Sentiment: [Class], Stance: [Class], Rationale: [Brief justification])\n\n"
                "### Input Turn\n"
                f"{turn_context_text}\n"
            )

            if media_info:
                prompt_sex_turn += "\n(Note: This turn includes visual/audio content: <MEDIA>)\n"
            
            prompt_sex_turn += "\n### Output\n"

            final_sex_str = run_self_refine_pipeline(
                engine, 
                turn_context_text, 
                prompt_sex_turn, 
                media_info=media_info, 
                max_len=MAX_TARGET_LEN
            )
            
            all_raw_sextuples.append(final_sex_str)
            parsed_items = parse_sextuple_robust(final_sex_str, fixed_target=overall_target)
            
            for item in parsed_items:
                item['turn_idx'] = turn_idx
                if item.get("Holder", "Unknown") == "Unknown": item["Holder"] = turn_speaker
                if "Target" not in item: item['Target'] = overall_target

            all_verified_sextuples.extend(parsed_items)

        flips, raw_flips = analyze_sextuples_for_flips(doc_id, entry["dialogue"], all_verified_sextuples, engine)

        predictions.append({
            "doc_id": doc_id,
            "raw_pred_sextuple": "\n".join(all_raw_sextuples),
            "stance_sextuple": all_verified_sextuples,
            "raw_pred_heptatuple": "\n".join(raw_flips),
            "stance_flip_heptatuple": flips
        })

    with open(output_file, "w", encoding="utf-8") as f:
        json.dump(predictions, f, indent=4, ensure_ascii=False)
    print(f"[SUCCESS] Worker {args.shard_id} finished. Results saved to {output_file}")

if __name__ == "__main__":
    main()

==> figures/code/train_stage1.py <==
# -*- coding: utf-8 -*-
import argparse
import torch
import torch.nn as nn
import os
import sys
import json
import math
from typing import List, Dict, Optional
from torch.utils.data import Dataset
from transformers import TrainingArguments, Trainer, AutoModelForSeq2SeqLM, AutoTokenizer, set_seed
from dataclasses import dataclass

# ==============================================================================
# 1. Environment and Path Setup
# ==============================================================================

#def set_env_paths():
#    os.environ.setdefault("HF_HOME", "/mnt/sdc/lx_stance/hf_cache")
#    os.environ.setdefault("TRANSFORMERS_CACHE", "/mnt/sdc/lx_stance/hf_cache")
#    os.makedirs(os.environ["HF_HOME"], exist_ok=True)
#    os.makedirs(os.environ["TRANSFORMERS_CACHE"], exist_ok=True)

# ==============================================================================
# 2. Core Model and Projector Definitions
# ==============================================================================

class QFormerProjector(nn.Module):
   
    def __init__(self, input_dim=1024, output_dim=4096, num_queries=32, hidden_dim=768, num_layers=2, nhead=8):
        super().__init__()
        self.num_queries = num_queries
        self.hidden_dim = hidden_dim
        
        # 1. Input Projection: Align ImageBind dim (1024) to Q-Former hidden dim (768)
        self.input_proj = nn.Linear(input_dim, hidden_dim)
        
        # 2. Learnable Query Tokens: [1, num_queries, hidden_dim]
        self.query_tokens = nn.Parameter(torch.randn(1, num_queries, hidden_dim))
        
        # 3. Transformer Decoder (The Q-Former Core)
        # We use batch_first=True for easier handling
        decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=nhead, batch_first=True)
        self.transformer = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        
        # 4. Output Projection: Align Q-Former hidden dim (768) to LLM dim (4096)
        self.output_proj = nn.Linear(hidden_dim, output_dim)
        
        self.apply(self._init_weights)

    def _init_weights(self, m):
        if isinstance(m, nn.Linear):
            torch.nn.init.xavier_uniform_(m.weight)
            if m.bias is not None:
                nn.init.constant_(m.bias, 0)
        elif isinstance(m, nn.Parameter):
            torch.nn.init.normal_(m, mean=0.0, std=0.02)

    def forward(self, x):
        batch_size = x.shape[0]
        
        # A. Process ImageBind Inputs
        # Transform [B, 1024] -> [B, 768] -> [B, 1, 768] (Sequence length of 1)
        # ImageBind output is a global vector, so we treat it as a sequence of length 1 for Cross-Attn
        image_feats = self.input_proj(x).unsqueeze(1) 
        
        # B. Prepare Queries
        # Expand queries to batch size: [B, num_queries, 768]
        queries = self.query_tokens.repeat(batch_size, 1, 1)
        
        # C. Q-Former Interaction
        # tgt = queries, memory = image_feats
        # Queries attend to themselves (Self-Attn) and to the image features (Cross-Attn)
        q_output = self.transformer(tgt=queries, memory=image_feats) # [B, num_queries, 768]
        
        # D. Output Projection
        projected = self.output_proj(q_output) # [B, num_queries, 4096]
        
        # E. Pooling for Stage 1
        # Since Stage 1 target is a single text embedding vector [B, 4096],
        # we mean-pool the Q-Former output tokens.
        return projected.mean(dim=1) # [B, 4096]

class FlanT5WithMM(nn.Module):
    
    def __init__(self, llm_model, tokenizer, use_multimodal=True):
        super().__init__()
        self.llm = llm_model
        self.tokenizer = tokenizer
        self.use_multimodal = use_multimodal

        if self.use_multimodal:
            IMAGEBIND_DIR = "/mnt/sdc/lx_stance/ImageBind/"
            if IMAGEBIND_DIR not in sys.path:
                sys.path.insert(0, IMAGEBIND_DIR)
            
            try:
                from imagebind.models import imagebind_model
                from imagebind import data as imagebind_data
                self.imagebind_model = imagebind_model.imagebind_huge(pretrained=True)
                self.imagebind_data = imagebind_data
            except ImportError:
                print("FATAL ERROR: Could not import ImageBind. Please check the path.")
                sys.exit(1)

            # --- [MODIFICATION] Use QFormerProjector instead of MMInputProjector ---
            self.projector = QFormerProjector(
                input_dim=1024, 
                output_dim=self.llm.config.hidden_size, # Typically 4096 for T5-XXL
                num_queries=32,  # Standard BLIP-2 uses 32
                hidden_dim=768,  # Internal Q-Former dimension
                num_layers=2     # Number of Transformer blocks
            )

    def forward(self, input_ids, attention_mask, labels, mm_input=None):
        
        if not self.use_multimodal:
            raise ValueError("Stage 1 training must use multimodal inputs.")

        # --- Step 1: Get Target Text Embeddings from LLM ---
        with torch.no_grad():
            llm_input_embeddings = self.llm.get_input_embeddings()
            labels_for_embedding = labels.clone()
            labels_for_embedding[labels_for_embedding == -100] = self.tokenizer.pad_token_id
            target_embeds = llm_input_embeddings(labels_for_embedding)
            
            label_mask = (labels != -100).float()
            sum_mask = label_mask.sum(dim=1, keepdim=True)
            sum_mask[sum_mask == 0] = 1e-9 
            target_embeds = (target_embeds * label_mask.unsqueeze(-1)).sum(dim=1) / sum_mask

        # --- Step 2: Process each modality separately and aggregate loss ---
        # Note: We use the projector's internal parameter device for device handling
        device = self.projector.query_tokens.device 
        total_loss = torch.tensor(0.0, device=device)
        modalities_processed = 0
        
        vision_paths = mm_input.get('vision')
        if vision_paths:
            if vision_paths.get('images'):
                try:
                    processed_media = self.imagebind_data.load_and_transform_vision_data(vision_paths['images'], device)
                    with torch.no_grad():
                        embeddings = self.imagebind_model({'vision': processed_media})['vision']
                    
                    # Projector (Q-Former) Forward
                    projected = self.projector(embeddings)
                    
                    loss_fn = nn.MSELoss()
                    # Match batch sizes if they are different (e.g. data collator issues)
                    target_subset = target_embeds[:projected.size(0)]
                    total_loss += loss_fn(projected, target_subset)
                    modalities_processed += 1
                except Exception as e:
                    print(f"\n[WARNING] Error processing batch of images: {e}. Skipping.")

            if vision_paths.get('videos'):
                try:
                    processed_media = self.imagebind_data.load_and_transform_video_data(vision_paths['videos'], device)
                    with torch.no_grad():
                        embeddings = self.imagebind_model({'vision': processed_media})['vision']
                    
                    # Projector (Q-Former) Forward
                    projected = self.projector(embeddings)
                    
                    loss_fn = nn.MSELoss()
                    target_subset = target_embeds[:projected.size(0)]
                    total_loss += loss_fn(projected, target_subset)
                    modalities_processed += 1
                except Exception as e:
                    print(f"\n[WARNING] Error processing batch of videos: {e}. Skipping.")

        audio_paths = mm_input.get('audio')
        if audio_paths:
            try:
                processed_media = self.imagebind_data.load_and_transform_audio_data(audio_paths, device)
                with torch.no_grad():
                    embeddings = self.imagebind_model({'audio': processed_media})['audio']
                
                # Projector (Q-Former) Forward
                projected = self.projector(embeddings)
                
                loss_fn = nn.MSELoss()
                target_subset = target_embeds[:projected.size(0)]
                total_loss += loss_fn(projected, target_subset)
                modalities_processed += 1
            except Exception as e:
                print(f"\n[WARNING] Error processing batch of audio: {e}. Skipping.")

        if modalities_processed > 0:
            final_loss = total_loss / modalities_processed
        else:
            final_loss = torch.tensor(0.0, device=device, requires_grad=True)

        return {"loss": final_loss}

# ==============================================================================
# 3. Dataset and Data Collator for Stage 1
# ==============================================================================

class CaptionDataset(Dataset):
    
    def __init__(self, json_path: str, tokenizer: AutoTokenizer):
        self.tokenizer = tokenizer
        
        current_dir = os.path.dirname(os.path.abspath(__file__))
        parent_dir = os.path.dirname(current_dir)
        self.assets_root = os.path.join(parent_dir, "integrated_multimodal_assets")
        
        local_rank = int(os.environ.get("LOCAL_RANK", 0))
        if local_rank == 0:
            print(f"[Dataset] Multimodal assets root directory is set to: {self.assets_root}")

        with open(json_path, 'r', encoding='utf-8') as f:
            full_data = json.load(f)
        self.samples = self._create_samples_from_data(full_data)
        
        if local_rank == 0:
            print(f"[Dataset] Loaded {len(self.samples)} valid samples from {os.path.basename(json_path)}.")

    def _create_samples_from_data(self, data: list):
        all_samples = []
        for doc in data:
            for turn in doc.get("dialogue", []):
                for modality_item in turn.get("modality", []):
                    if modality_item.get("path") and modality_item.get("caption"):
                        all_samples.append(modality_item)
        return all_samples

    def __getitem__(self, idx):
        item = self.samples[idx]
        
        label_text = item["caption"]
        label = self.tokenizer(label_text, return_tensors="pt", padding="max_length", truncation=True, max_length=128)
        label_ids = label["input_ids"].squeeze(0)
        label_ids[label_ids == self.tokenizer.pad_token_id] = -100

        raw_path = item.get("path")
        
        filename = os.path.basename(raw_path)
        final_path = os.path.join(self.assets_root, filename)
        
        if not os.path.exists(final_path):
            final_path = None

        mm_input = {}
        if final_path:
            m_type = item.get("type")
            if m_type in ["emoji", "image", "video"]: 
                mm_input["vision"] = final_path
            elif m_type == "audio": 
                mm_input["audio"] = final_path

        return {"labels": label_ids, "mm_input": mm_input}

    def __len__(self):
        return len(self.samples)

@dataclass
class Stage1DataCollator:
    def __call__(self, features: List[Dict]) -> Dict:
        labels = torch.stack([f["labels"] for f in features])
        
        collated_mm_input = {'vision': {'images': [], 'videos': []}, 'audio': []}
        
        for feature in features:
            if feature['mm_input']:
                modality_type = list(feature['mm_input'].keys())[0]
                path = list(feature['mm_input'].values())[0]

                if modality_type == 'vision':
                    if path.lower().endswith(('.mp4', '.avi', '.mov', '.mkv')):
                        collated_mm_input['vision']['videos'].append(path)
                    else:
                        collated_mm_input['vision']['images'].append(path)
                elif modality_type == 'audio':
                    collated_mm_input['audio'].append(path)

        return { "input_ids": None, "attention_mask": None, "labels": labels, "mm_input": collated_mm_input }

# ==============================================================================
# 4. Custom Trainer for Efficient Checkpointing
# ==============================================================================

# --- [CRITICAL FIX] Create a custom Trainer to only save the projector ---
class Stage1Trainer(Trainer):
    def _save(self, output_dir: Optional[str] = None, state_dict=None):
        # We only save the projector, which is the only part being trained.
        output_dir = output_dir if output_dir is not None else self.args.output_dir
        os.makedirs(output_dir, exist_ok=True)
        
        projector_path = os.path.join(output_dir, "projector_weights.bin")
        
        # Ensure we are saving the projector from the underlying model if it's wrapped
        model_to_save = self.model.module if hasattr(self.model, 'module') else self.model
        
        torch.save(model_to_save.projector.state_dict(), projector_path)
        print(f"?? Stage 1: Saved projector checkpoint to {projector_path}")

# ==============================================================================
# 5. Main Training Function
# ==============================================================================

def train_stage(stage: int, seed: int, prev_checkpoint_path: Optional[str] = None):
    local_rank = int(os.environ.get("LOCAL_RANK", 0))
    set_env_paths()
    set_seed(seed)
    
    base_model_dir = "/mnt/sdc/lx_stance/hf_cache/flan-t5-xxl"
    
    if local_rank == 0: print(f"[INFO] Stage 1: Loading base LLM in bfloat16...")
    base_llm = AutoModelForSeq2SeqLM.from_pretrained(base_model_dir, torch_dtype=torch.bfloat16, local_files_only=True)
    
    base_tokenizer = AutoTokenizer.from_pretrained(base_model_dir, local_files_only=True)
    if local_rank == 0: print(f"[INFO] Base LLM and tokenizer loaded.")
    
    model = FlanT5WithMM(base_llm, base_tokenizer, use_multimodal=True)
    if local_rank == 0: print(f"[INFO] FlanT5WithMM wrapper initialized with Q-Former Projector.")
    
    # Freeze everything except the projector
    for param in model.parameters(): param.requires_grad = False
    for param in model.projector.parameters(): param.requires_grad = True
        
    if local_rank == 0:
        print(f"[Config] Stage 1: Froze all params, then unfroze projector for training.")
        trainable_params = sum(p.numel() for p in model.parameters() if p.requires_grad)
        print(f"?? Trainable Params: {trainable_params:,}")

    train_json_path = "../integrated_stance_data.json"
    
    train_ds = CaptionDataset(json_path=train_json_path, tokenizer=base_tokenizer)
    valid_ds = CaptionDataset(json_path=train_json_path, tokenizer=base_tokenizer)
    
    training_args = TrainingArguments(
        output_dir=f"./checkpoints/stage{stage}",
        per_device_train_batch_size=4,
        gradient_accumulation_steps=8,
        num_train_epochs=3,
        learning_rate=1e-4, # Q-Former often benefits from slightly higher LR than LLMs, 1e-4 is standard
        bf16=True,
        logging_steps=2,
        save_strategy="steps",
        save_steps=10,
        remove_unused_columns=False,
        ddp_find_unused_parameters=False,
        label_names=["labels"],
        dataloader_num_workers=16,
        dataloader_pin_memory=True,
    )
    
    # --- [CRITICAL FIX] Use our custom Stage1Trainer instead of the default Trainer ---
    trainer = Stage1Trainer(
        model=model,
        args=training_args,
        train_dataset=train_ds,
        eval_dataset=valid_ds,
        data_collator=Stage1DataCollator(),
    )
    
    if local_rank == 0: print(f"[INFO] Trainer initialized. Starting training...")
    trainer.train()
    
    if local_rank == 0:
        final_checkpoint_dir = os.path.join(training_args.output_dir, "final_projector_and_model")
        os.makedirs(final_checkpoint_dir, exist_ok=True)
        # Final save of the projector
        torch.save(model.projector.state_dict(), os.path.join(final_checkpoint_dir, "projector_weights.bin"))
        print(f"? Final projector weights saved to {final_checkpoint_dir}")

# ==============================================================================
# 6. Script Entrypoint
# ==============================================================================

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Multi-stage training script (Stage 1 focused).")
    parser.add_argument("--stage", type=int, default=1, choices=[1], help="Set to 1 for this script.")
    parser.add_argument("--seed", type=int, default=42, help="Random seed.")
    parser.add_argument("--resume_from", type=str, default=None, help="Path to a previous checkpoint.")
    args = parser.parse_args()

    train_stage(args.stage, seed=args.seed, prev_checkpoint_path=args.resume_from)

==> figures/code/train_vicuna.py <==
# train stage2
##-*- coding: utf-8 -*-
#import argparse
#import torch
#import os
#import json
#import random
#import datetime
#from typing import Tuple, Dict, List
#from collections import defaultdict
#from torch.utils.data import Dataset
## !!! ��Ҫ: ���뵼�� pad_sequence !!!
#from torch.nn.utils.rnn import pad_sequence 
#from transformers import (
#    TrainingArguments, 
#    Trainer, 
#    AutoModelForCausalLM, 
#    AutoTokenizer, 
#    set_seed, 
#    BitsAndBytesConfig
#)
#
#from peft import (
#    PeftModel, 
#    LoraConfig, 
#    TaskType, 
#    get_peft_model, 
#    prepare_model_for_kbit_training
#)
## ����������ݼ��ļ���Ϊ data/stage2_sextuple.py (��ȷ���ļ���һ��)
#from data.stage2_sextuple import SextupleDataset
#
#def set_env_paths():
#    os.environ.setdefault("HF_HOME", "./hf_cache")
#    os.makedirs(os.environ["HF_HOME"], exist_ok=True)
#
#def ensure_train_valid(json_src: str, out_dir: str, train_ratio: float, seed: int) -> Tuple[str, str]:
#    os.makedirs(out_dir, exist_ok=True)
#    train_path, valid_path = os.path.join(out_dir, "train.json"), os.path.join(out_dir, "valid.json")
#    if os.path.isfile(train_path) and os.path.isfile(valid_path):
#        print(f"Reusing existing data splits from {out_dir}")
#        return train_path, valid_path
#
#    print(f"Creating new data splits grouped by 'doc_id' from {json_src}...")
#    try:
#        with open(json_src, "r", encoding="utf-8") as f: data = json.load(f)
#    except FileNotFoundError:
#        raise FileNotFoundError(f"Could not find data file at {json_src}")
#
#    dialogues = defaultdict(list)
#    for item in data:
#        if item.get("doc_id"): dialogues[item.get("doc_id")].append(item)
#
#    doc_ids = list(dialogues.keys())
#    random.seed(seed); random.shuffle(doc_ids)
#    
#    n_train = int(len(doc_ids) * train_ratio)
#    train_ids, valid_ids = doc_ids[:n_train], doc_ids[n_train:]
#
#    train_data = [item for doc_id in train_ids for item in dialogues[doc_id]]
#    valid_data = [item for doc_id in valid_ids for item in dialogues[doc_id]]
#    
#    print(f"Split complete: {len(train_ids)} docs for training, {len(valid_ids)} docs for validation.")
#    with open(train_path, "w", encoding="utf-8") as f: json.dump(train_data, f, ensure_ascii=False, indent=2)
#    with open(valid_path, "w", encoding="utf-8") as f: json.dump(valid_data, f, ensure_ascii=False, indent=2)
#    return train_path, valid_path
#
#def build_datasets(stage: int, json_base: str, tokenizer_name: str) -> Tuple[Dataset, Dataset, callable]:
#    train_path, valid_path = os.path.join(json_base, "train.json"), os.path.join(json_base, "valid.json")
#    if stage != 2: raise ValueError("This script is for Stage 2.")
#    
#    print(f"Loading tokenizer: {tokenizer_name}")
#    tokenizer = AutoTokenizer.from_pretrained(tokenizer_name, trust_remote_code=True, local_files_only=True)
#    
#    # ȷ�� pad token �����ã���ֹ pad_sequence �����������
#    if tokenizer.pad_token is None:
#        tokenizer.pad_token = tokenizer.eos_token
#        tokenizer.pad_token_id = tokenizer.eos_token_id
#        print(f"Warning: pad_token was None. Set to eos_token (id={tokenizer.pad_token_id}).")
#
#    train_ds = SextupleDataset(json_path=train_path, tokenizer=tokenizer, split="train")
#    valid_ds = SextupleDataset(json_path=valid_path, tokenizer=tokenizer, split="valid")
#    
#    # ���� collate_fn
#    def collate_fn(batch: List[Dict]) -> Dict[str, torch.Tensor]:
#        # 1. ת��Ϊ Tensor
#        input_ids = [torch.tensor(item['input_ids'], dtype=torch.long) for item in batch]
#        labels = [torch.tensor(item['labels'], dtype=torch.long) for item in batch]
#        attention_mask = [torch.tensor(item['attention_mask'], dtype=torch.long) for item in batch]
#
#        # 2. ��ȡ padding value (��ȫ��ȡ)
#        pad_id = tokenizer.pad_token_id if tokenizer.pad_token_id is not None else 0
#        
#        # 3. Padding
#        input_ids = pad_sequence(input_ids, batch_first=True, padding_value=pad_id)
#        attention_mask = pad_sequence(attention_mask, batch_first=True, padding_value=0)
#        labels = pad_sequence(labels, batch_first=True, padding_value=-100)
#
#        return {
#            "input_ids": input_ids,
#            "labels": labels,
#            "attention_mask": attention_mask,
#        }
#
#    return train_ds, valid_ds, collate_fn
#
#def train_stage(args: argparse.Namespace):
#    local_rank = int(os.environ.get("LOCAL_RANK", 0))
#    if torch.cuda.is_available(): torch.cuda.set_device(local_rank)
#    if int(os.environ.get("WORLD_SIZE", 1)) > 1 and not torch.distributed.is_initialized():
#        torch.distributed.init_process_group(backend="nccl", timeout=datetime.timedelta(minutes=args.ddp_timeout))
#
#    set_env_paths(); set_seed(args.seed)
#
#    if local_rank == 0: ensure_train_valid(args.data_path, "./splits", 0.99, args.seed)
#    if torch.distributed.is_initialized(): torch.distributed.barrier()
#
#    bnb_config = BitsAndBytesConfig(load_in_8bit=True)
#    
#    base_llm = AutoModelForCausalLM.from_pretrained(
#        args.base_model_path, 
#        quantization_config=bnb_config, 
#        device_map={"": local_rank},
#        torch_dtype=torch.bfloat16, 
#        trust_remote_code=True, 
#        local_files_only=True
#    )
#    model = prepare_model_for_kbit_training(base_llm)
#    
#    # ��ȫ�� Resume �߼�
#    valid_resume = False
#    if args.resume_from and os.path.exists(args.resume_from):
#        # ��� adapter_config.json �Ƿ����
#        if os.path.exists(os.path.join(args.resume_from, "adapter_config.json")):
#            valid_resume = True
#        else:
#            if local_rank == 0:
#                print(f"Warning: resume_from path '{args.resume_from}' exists but contains no adapter config. Ignoring.")
#
#    if valid_resume:
#        print(f"[Rank {local_rank}] Loading pre-trained LoRA adapter from: {args.resume_from}")
#        model = PeftModel.from_pretrained(model, args.resume_from, is_trainable=True)
#    else:
#        print(f"[Rank {local_rank}] Initializing NEW LoRA adapter...")
#        lora_config = LoraConfig(
#            r=16, 
#            lora_alpha=32, 
#            target_modules=[
#                "q_proj", "k_proj", "v_proj", "o_proj", 
#                "gate_proj", "up_proj", "down_proj"
#            ], 
#            lora_dropout=0.05, 
#            bias="none", 
#            task_type=TaskType.CAUSAL_LM
#        )
#        model = get_peft_model(model, lora_config)
#
#    if local_rank == 0: model.print_trainable_parameters()
#
#    # ��ȡ���ݼ�
#    train_ds, valid_ds, collate_fn = build_datasets(args.stage, "./splits", args.base_model_path)
#
#    training_args = TrainingArguments(
#        output_dir=args.output_dir, 
#        per_device_train_batch_size=args.per_device_train_batch_size,
#        gradient_accumulation_steps=args.gradient_accumulation_steps, 
#        learning_rate=args.learning_rate,
#        num_train_epochs=args.num_train_epochs, 
#        seed=args.seed, 
#        bf16=args.bf16, 
#        logging_steps=1,
#        save_strategy="steps", 
#        save_steps=args.save_steps, 
#        eval_strategy="steps", 
#        eval_steps=args.eval_steps,
#        save_total_limit=10, 
#        ddp_find_unused_parameters=False, 
#        gradient_checkpointing=True, 
#        report_to="none"
#    )
#
#    class CustomTrainer(Trainer):
#        def compute_loss(self, model, inputs, return_outputs=False, **kwargs):
#            outputs = model(**inputs)
#            # ���� transformers �¾ɰ汾�� compute_loss ǩ��
#            return (outputs.loss, outputs) if return_outputs else outputs.loss
#
#    trainer = CustomTrainer(
#        model=model, 
#        args=training_args, 
#        train_dataset=train_ds, 
#        eval_dataset=valid_ds, 
#        data_collator=collate_fn 
#    )
#    trainer.train()
#
#    if local_rank == 0:
#        final_dir = os.path.join(args.output_dir, "final_checkpoint")
#        model.save_pretrained(final_dir)
#        tokenizer = AutoTokenizer.from_pretrained(args.base_model_path, trust_remote_code=True, local_files_only=True)
#        tokenizer.save_pretrained(final_dir)
#
#    if torch.distributed.is_initialized(): torch.distributed.destroy_process_group()
#
#if __name__ == "__main__":
#    parser = argparse.ArgumentParser(description="Stage 2 Multi-Task Training Script (Vicuna)")
#    parser.add_argument("--stage", type=int, default=2, choices=[2])
#    parser.add_argument("--output_dir", type=str, default="./checkpoints/E_newtrain_stage_2_again")
#    parser.add_argument("--resume_from", type=str, default=None)
#    parser.add_argument("--base_model_path", type=str, default="/mnt/sdc/lx_stance/vicuna-7b-v1.5/")
#    parser.add_argument("--data_path", type=str,  default="/mnt/sdc/lx_stance/sd_proj/train_new.json")
#    parser.add_argument("--learning_rate", type=float, default=1e-4)
#    parser.add_argument("--num_train_epochs", type=int, default=2)
#    parser.add_argument("--per_device_train_batch_size", type=int, default=1)
#    parser.add_argument("--gradient_accumulation_steps", type=int, default=32)
#    parser.add_argument("--seed", type=int, default=42)
#    parser.add_argument("--eval_steps", type=int, default=5000)
#    parser.add_argument("--save_steps", type=int, default=10)
#    parser.add_argument("--bf16", action='store_true', default=True)
#    parser.add_argument("--ddp_timeout", type=int, default=60)
#    args = parser.parse_args()
#    train_stage(args)
##    


# train stage3
import argparse
import torch
import os
import sys
import json
import random
from typing import Tuple, List, Dict, Optional
from transformers import TrainingArguments, Trainer, AutoModelForCausalLM, AutoTokenizer, set_seed, BitsAndBytesConfig
from peft import get_peft_model, LoraConfig, TaskType, PeftModel, prepare_model_for_kbit_training

# ���� Vicuna ģ�ͷ�װ (��ȷ��·����ȷ)
from model.vicuna_model import VicunaWithMM 

# [�ص�] �����µ� Stage 3 Dataset
from data.stage3_self_refine_dataset import SelfRefineDataset
os.environ["NCCL_P2P_DISABLE"] = "1"
os.environ["NCCL_IB_DISABLE"] = "1"
ASSET_ROOT = "../"

def ensure_data_splits(raw_path, output_dir, seed=42):
    if not os.path.exists(raw_path):
        # �����·����Ϊ��ʵ�ʵ�·��
        print(f"[Warning] Raw data path {raw_path} not found. Assuming splits already exist.")
        return
        
    os.makedirs(output_dir, exist_ok=True)
    train_file = os.path.join(output_dir, "train.json")
    valid_file = os.path.join(output_dir, "valid.json")
    
    if os.path.exists(train_file) and os.path.exists(valid_file):
        print(f"[Data] Splits already exist in {output_dir}, skipping generation.")
        return

    print(f"[Data] Generating splits from {raw_path}...")
    with open(raw_path, "r", encoding="utf-8") as f:
        data = json.load(f)
    random.seed(seed)
    random.shuffle(data)
    split_idx = int(len(data) * 0.9)
    train_data = data[:split_idx]
    valid_data = data[split_idx:]
    with open(train_file, "w", encoding="utf-8") as f:
        json.dump(train_data, f, indent=2, ensure_ascii=False)
    with open(valid_file, "w", encoding="utf-8") as f:
        json.dump(valid_data, f, indent=2, ensure_ascii=False)
    print(f"[Data] Splits saved. Train: {len(train_data)}, Valid: {len(valid_data)}")

def build_datasets(stage: int, splits_dir: str, tokenizer_name: str, use_multimodal: bool):
    
    def create_mm_paths_list(batch_item_list: List[Dict], include_mm: bool) -> Optional[List[Dict]]:
        if not include_mm: return None
        mm_paths = []
        for item in batch_item_list:
            if "mm_input" in item and item["mm_input"]:
                raw_path = item["mm_input"]["path"]
                full_path = os.path.join(ASSET_ROOT, raw_path)
                if os.path.exists(full_path):
                    new_mm_item = item["mm_input"].copy()
                    new_mm_item["path"] = full_path
                    mm_paths.append(new_mm_item)
                else:
                    mm_paths.append({})
            else:
                mm_paths.append({})
        return mm_paths

    train_json_path = os.path.join(splits_dir, "train.json")
    valid_json_path = os.path.join(splits_dir, "valid.json")

    if stage == 1:
        print("[INFO] Loading Stage 1 Dataset...")
        train_ds = CaptionDataset(json_path=train_json_path, tokenizer_name=tokenizer_name)
        valid_ds = CaptionDataset(json_path=valid_json_path, tokenizer_name=tokenizer_name)
    elif stage == 2:
        print("[INFO] Loading Stage 2 Dataset...")
        train_ds = SextupleDataset(json_path=train_json_path, tokenizer_name=tokenizer_name)
        valid_ds = SextupleDataset(json_path=valid_json_path, tokenizer_name=tokenizer_name)
    elif stage == 3:
        print("[INFO] Loading Stage 3 Dataset (Self-Refine Enhanced)...")
        train_ds = SelfRefineDataset(json_path=train_json_path, tokenizer_name=tokenizer_name)
        valid_ds = SelfRefineDataset(json_path=valid_json_path, tokenizer_name=tokenizer_name)
    else:
        raise ValueError("Invalid stage")

    def collate_fn(batch):
        input_ids = torch.stack([x["input_ids"] for x in batch])
        attention_mask = torch.stack([x["attention_mask"] for x in batch])
        labels = torch.stack([x["labels"] for x in batch])
        mm_paths = create_mm_paths_list(batch, include_mm=use_multimodal)
        return {"input_ids": input_ids, "attention_mask": attention_mask, "labels": labels, "mm_paths": mm_paths}
    
    return train_ds, valid_ds, collate_fn

def train_stage(stage: int, seed: int = 42, use_multimodal: bool = True, prev_checkpoint_path: Optional[str] = None):
    print(f"[INFO] Starting Stage {stage} Training (Vicuna v1.5 - Optimized for Stability)...")
    set_seed(seed)

    # ����ѡ������Ȼ���� NaN��ȡ���������е�ע���Զ�λ��������
    # torch.autograd.set_detect_anomaly(True)

    local_rank = int(os.environ.get("LOCAL_RANK", 0))
    torch.cuda.set_device(local_rank)

    # Paths
    raw_data_path = "/mnt/sdc/lx_stance/sd_proj/AAA_NEWtrain_E.json"
    splits_dir = "./splits"
    if local_rank == 0:
        ensure_data_splits(raw_data_path, splits_dir, seed)
    if torch.distributed.is_initialized():
        torch.distributed.barrier()

    # --- Vicuna Model ID ---
    local_base_model_dir = "/mnt/sdc/lx_stance/vicuna-7b-v1.5/" 
    if not os.path.exists(local_base_model_dir):
        print(f"[Rank {local_rank}] Local path not found, using HF Hub ID.")
        local_base_model_dir = "lmsys/vicuna-7b-v1.5"

    print(f"[Rank {local_rank}] Loading Base Vicuna...")

    # ʹ�� Eager Attention ���� FlashAttn ��������
    attn_implementation = "eager"

    # BitsAndBytes ����
    bnb_config = BitsAndBytesConfig(
        load_in_4bit=True,
        bnb_4bit_quant_type="nf4",
        bnb_4bit_compute_dtype=torch.bfloat16,
        bnb_4bit_use_double_quant=True,
    )

    # ����ģ��
    base_llm = AutoModelForCausalLM.from_pretrained(
        local_base_model_dir,
        quantization_config=bnb_config,
        device_map={"": local_rank},
        attn_implementation=attn_implementation,
    )
    base_llm = prepare_model_for_kbit_training(base_llm)

    # ���� Tokenizer
    base_tokenizer = AutoTokenizer.from_pretrained(local_base_model_dir, use_fast=False)
    
    # Vicuna Padding Fix: ʹ�� unk_token ��Ϊ pad������ Vicuna �ٷ��Ƽ�
    if base_tokenizer.pad_token is None:
        print("[INFO] Vicuna: Setting pad_token = unk_token (id=0)")
        base_tokenizer.pad_token = base_tokenizer.unk_token
        base_tokenizer.pad_token_id = 0
        base_llm.config.pad_token_id = 0

    # Initialize Wrapper
    model = VicunaWithMM(base_llm, base_tokenizer)
    
    # Weight Inheritance Logic
    projector_loaded = False
    lora_loaded = False

    if prev_checkpoint_path and os.path.exists(prev_checkpoint_path):
        print(f"[Rank {local_rank}] Loading weights from: {prev_checkpoint_path}")
        
        # 1. Load Projector
        full_weight_path = os.path.join(prev_checkpoint_path, "pytorch_model.bin")
        if os.path.exists(full_weight_path):
            state_dict = torch.load(full_weight_path, map_location="cpu")
            new_state_dict = {k.replace("module.", ""): v for k, v in state_dict.items()}
            model.load_state_dict(new_state_dict, strict=False)
            projector_loaded = True
        
        # 2. Load Projector (Alternative file)
        proj_weight_path = os.path.join(prev_checkpoint_path, "projector_weights.bin")
        if not projector_loaded and os.path.exists(proj_weight_path):
            proj_dict = torch.load(proj_weight_path, map_location="cpu")
            renamed_proj_dict = {}
            for k, v in proj_dict.items():
                if k == "fc.weight": renamed_proj_dict["linear.weight"] = v
                elif k == "fc.bias": renamed_proj_dict["linear.bias"] = v
                else: renamed_proj_dict[k] = v
            model.load_projector_state_dict(renamed_proj_dict)
            projector_loaded = True

        # 3. Load LoRA (For Stage 3 resume)
        if stage > 1:
            adapter_path = prev_checkpoint_path
            if os.path.exists(os.path.join(adapter_path, "adapter_config.json")):
                print("[INFO] Loading LoRA adapters...")
                model.llm = PeftModel.from_pretrained(model.llm, adapter_path)
                lora_loaded = True

    # Configure LoRA
    if stage > 1 and not lora_loaded:
        print("[INFO] Initializing new LoRA config for Vicuna...")
        target_modules = ["q_proj", "v_proj", "k_proj", "o_proj", "gate_proj", "up_proj", "down_proj"]
        lora_config = LoraConfig(
            r=16, 
            lora_alpha=32, 
            target_modules=target_modules, 
            lora_dropout=0.05, 
            bias="none", 
            task_type=TaskType.CAUSAL_LM
        )
        model.llm = get_peft_model(model.llm, lora_config)

    # Freeze/Unfreeze
    for param in model.parameters():
        param.requires_grad = False

    if stage == 1:
        print("[Config] Stage 1: Training Projector ONLY.")
        if hasattr(model, "projector"):
            for param in model.projector.parameters():
                param.requires_grad = True
    else:
        print(f"[Config] Stage {stage}: Training LoRA. Projector Frozen.")
        # ���� Projector
        if hasattr(model, "projector"):
            for param in model.projector.parameters():
                param.requires_grad = False
        # �ⶳ LoRA
        if isinstance(model.llm, PeftModel):
            for name, param in model.llm.named_parameters():
                if "lora" in name:
                    param.requires_grad = True
        else:
             for n, p in model.llm.named_parameters():
                if "lora" in n:
                    p.requires_grad = True

    # Gradient Checkpointing
    if hasattr(model.llm, "gradient_checkpointing_enable"):
        model.llm.gradient_checkpointing_enable()
    if hasattr(model.llm, "enable_input_require_grads"):
        model.llm.enable_input_require_grads()

    trainable_params = sum(p.numel() for p in model.parameters() if p.requires_grad)
    if local_rank == 0:
        print(f"************* Trainable Parameters: {trainable_params} *************")

    # Dataset & Collator
    train_ds, valid_ds, collate_fn = build_datasets(stage, splits_dir, local_base_model_dir, use_multimodal)
    
    # --- Training Arguments (Fixed for Stability) ---
    args = TrainingArguments(
        output_dir=f"./checkpoints/stage{stage}_E_vicuna_NEWtrain_again",
        
        # Batch Size Settings
        per_device_train_batch_size=4, 
        gradient_accumulation_steps=16,
        
        # Epochs & LR
        num_train_epochs=2,
        learning_rate=1e-4 if stage == 1 else 5e-5,
        bf16=True,
        
        # [CRITICAL FIX] Stability Settings
        optim="paged_adamw_32bit", # ��� 4-bit LoRA ���ݶȲ�������
        max_grad_norm=0.3,         # �ݶȲü�����ֹ NaN
        warmup_ratio=0.03,         # Ԥ��
        
        # Saving Strategy
        save_strategy="steps", 
        save_steps=5,             # ÿ 20 ������һ��
        save_total_limit=3,        # ֻ������� 3 �� Checkpoint
        
        logging_steps=1,
        report_to="none",
        save_safetensors=False,
        ddp_find_unused_parameters=False,
        remove_unused_columns=False 
    )

    class CustomTrainer(Trainer):
        def compute_loss(self, model, inputs, return_outputs=False, **kwargs):
            mm_paths = inputs.pop("mm_paths", None)
            outputs = model(mm_paths=mm_paths, **inputs)
            # �����������ӡ loss �۲��Ƿ��쳣�������� 32bit adamw ͨ������Ҫ
            return (outputs.loss, outputs) if return_outputs else outputs.loss

    trainer = CustomTrainer(
        model=model,
        args=args,
        train_dataset=train_ds,
        eval_dataset=valid_ds,
        data_collator=collate_fn
    )

    trainer.train()

    # Final Save
    if local_rank == 0:
        final_dir = os.path.join(args.output_dir, "final_checkpoint")
        os.makedirs(final_dir, exist_ok=True)
        
        if hasattr(model, "projector"):
            torch.save(model.projector.state_dict(), os.path.join(final_dir, "projector_weights.bin"))
        
        if isinstance(model.llm, PeftModel):
            model.llm.save_pretrained(final_dir)
        else:
            torch.save(model.state_dict(), os.path.join(final_dir, "pytorch_model.bin"))
        
        base_tokenizer.save_pretrained(final_dir)
        print(f"[SUCCESS] Training finished. Artifacts saved to {final_dir}")

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--stage", type=int, default=3)
    parser.add_argument("--seed", type=int, default=42)
    parser.add_argument("--use_multimodal", type=str, default="False") 
    parser.add_argument("--resume_from", type=str, default="/mnt/sdc/lx_stance/sd_proj/MSF-main-1/checkpoints/E_newtrain_stage_2_again/final_checkpoint/")

    args = parser.parse_args()
    
    use_mm = args.use_multimodal.lower() == "true"
    if args.stage == 1: use_mm = True

    train_stage(args.stage, args.seed, use_mm, args.resume_from)
